Resummation methods for Master Integrals

We present in detail two resummation methods emerging from the application of the Simplified Differential Equations approach to a canonical basis of master integrals. The first one is a method which allows for an easy determination of the boundary conditions, since it finds relations between the boundaries of the basis elements and the second one indicates how using the $x \rightarrow 1$ limit to the solutions of a canonical basis, one can obtain the solutions to a canonical basis for the same problem with one mass less. Both methods utilise the residue matrices for the letters $\{0,1\}$ of the canonical differential equation. As proof of concept, we apply these methods to a canonical basis for the three-loop ladder-box with one external mass off-shell, obtaining subsequently a canonical basis for the massless three-loop ladder-box as well as its solution.

==> anc/DEmatrices.m <==
Mat = {0 -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/3, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, -1, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, -9/2, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 4/3, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 4, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 12, -1, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2/9, 1/9, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, -4, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0}, {2/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, -6, 6, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 12, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 7/30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/10, 1/5, 0, -12/5, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, -18/5, -1/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 4/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/5, -8/5, 0, 16/5, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/5, 
        -7/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 28/3, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -2, 0, 16, -6, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 16, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, -3, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -5/36, -5/18, 0, 22/9, 
        0, -13/9, 0, 0, -17/3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 3, 0, 
        0, 0, 0, 0, 0, 0, -5, 1/3, 3, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, -2, 3, -1/3, -2/3, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, -1/9, 1/9, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, -8, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 8/3, 0, 16/3, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24, 6, 
        0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {-7/18, 5/18, 0, 0, 0, 0, 0, 0, 1/2, 0, 1, -1/2, -1/2, -1, 0, -4/3, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        -1/6, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {2, -6/5, 0, 0, 0, 0, 0, 0, -3, 0, -6, 0, 12/5, 32/5, 0, 16/5, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 1, 
        -96/5, -2/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 6, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {-2/9, -2/9, 4/9, 0, 0, 0, 0, 0, 0, 0, 1/2, 2, 0, 
        0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -2/3, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, -4, 1/6, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0}, {0, -8/15, 2/3, 0, 0, 0, 0, -1, 0, 0, 0, 0, 2/5, 
        -8/5, 2, 16/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, -16/5, 3/5, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 2, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 1/3, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 2/9, 1/9, 0, -8/9, 0, 20/9, 0, 0, 16/3, 0, -1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 8, -3, 0, 0, 0, 0, 0, 0, 0, 4, 0, -2, 0, 0, 0, 8/3, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2/3, 1/3, 1/3, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, -2, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -24, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 3/2, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {-1/3, -11/27, 5/27, 1/2, -80/27, 0, 44/27, 0, 
        1/6, 44/9, 1/2, -5/3, 0, 0, -1/2, 0, 0, 0, 0, 0, -2/3, 0, 32/3, -4, 
        0, 1/3, 0, 0, 0, 0, 0, 20/3, -8/9, -10/3, 0, 0, 0, -64/9, 0, 0, 0, 0, 
        -1/2, 0, 0, 0, 4/3, -1/3, 0, 0, -20/3, -2/3, 2/9, 13/9, -8/9, 0, 0, 
        0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, -2/3, -1/3, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 2/9, 4/9, 0, -64/9, 0, 64/9, 0, 1, 56/3, 0, 
        -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, -12, 0, 0, 0, 0, 0, 0, 0, 16, 
        -4/3, -8, 0, 0, 0, -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, -4, 
        4/3, 14/3, -4/3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 
        1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2, 0, 0, 0, 0, 0, 0, 0, -8, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
        0, 0, 0, -24, 0, 1/2, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -1, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 24, 
        0, -1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        -1, 0, 0, 0, 0, 0, 0}, {10/3, -337/135, 14/27, -2, 160/27, 0, -16/27, 
        -1, -13/3, -70/9, -43/4, 22/3, 46/15, 146/15, -1/4, 16/5, 0, 0, 0, 0, 
        11/3, -8/3, -13, 5, -3, 26/3, 4/3, -1/3, 0, 0, 0, -16/3, -8/9, 8/3, 
        0, -16/3, 0, -124/9, -6, 5/3, -36/5, -16/15, -3/2, 0, 2, 0, 5/3, 
        -5/6, 4, 0, 16/3, -8/3, 2/9, -8/9, -8/9, 12, 4, 0, 0, 2, -1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 2/3, -2, 1/3, -1, -4/3, 6, -2, -2, 0, 0, 0}, 
       {14/3, -5/3, -4/9, -1/2, 8/9, 0, 4/9, -1/2, -17/2, 8/3, -33/2, 13, 
        16/3, 44/3, 1/2, 8, 0, 0, 0, 2, 8/3, -4/3, 2/3, 0, -6, 20/3, 2/3, 
        -2/3, 0, 0, 0, -4, 4/3, -1, 0, 16/3, 0, 40/3, -9, 11/6, -18, -1/3, 1, 
        0, 6, 0, -10/3, 0, 10, 0, 4, 0, 2/3, -1/3, 4/3, 30, 9, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 4/3, 4/3, 4, -2/3, 8, -2, -4, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -1, 0, 2, 0, 0, 0, 0, 0, 0}, {-4/3, 35/27, -14/27, 2, 
        -160/27, 0, 16/27, 1, 4/3, 70/9, 19/4, -4/3, -2/3, -10/3, 1/4, 0, 0, 
        0, 0, 0, -11/3, 8/3, 9, -5, -3, -2/3, -4/3, -5/3, 0, 0, 0, 16/3, 8/9, 
        -8/3, 0, 16/3, 0, 124/9, 0, -2/3, 0, 2/3, 3/2, 0, 2, 0, -17/3, 5/6, 
        0, 0, -16/3, 8/3, -2/9, 8/9, 8/9, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -4, -2/3, 2, 2/3, 3, 1/3, 0, 0, -2, 0, 0, 0}, 
       {-2/3, 4/27, -34/27, 1, -80/27, 0, 8/27, 2, 2/3, -16/9, 2, -2/3, -4/3, 
        -20/3, 2, 0, 0, 0, 0, 0, -4/3, 16/3, 12, -4, 0, -10/3, -2/3, -4/3, 0, 
        0, 0, 8/3, 4/9, -4/3, 0, 32/3, 0, 8/9, 0, -1/3, 0, 4/3, 0, 0, 0, 0, 
        -4/3, 2/3, 0, 0, -8/3, 4/3, 8/9, 4/9, 4/9, 0, 0, 0, 0, -1, 2, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, -2, -1/3, 1, 1/3, 6, 2/3, 0, 0, 2, 0, 0, 0}}, 
     1 -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -2, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/3, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/6, 0, -1, 0, 
        0, 0, 1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -2, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/3, 0, -4, 0, 0, 0, 3/2, 8, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, -7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0}, {-1/6, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 3/2, 0, -1/4, -2, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {1/18, 0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/6, 0, 0, 0, 0, 
        1/2, 0, 0, 0, 0, -1/4, 1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2/3, 
        0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, -2, 1/6, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, -4, 0, 0, 0, 0, 6, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 1, 3, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/18, 1/18, 0, 0, 0, 0, 
        0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2/3, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 
        6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -12, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0}, {0, 1/10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/20, 4/5, 0, 
        2/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -12/5, 1/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, -4/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/5, 8/5, 0, 24/5, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        -24/5, 2/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 1, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {-5/36, 0, 1/12, 1/4, -1, 0, 0, 0, 1/4, -1, 9/8, 0, 0, 0, 1/8, 0, 0, 
        0, 0, 0, -1/2, 0, -3/2, 1/2, 0, -2, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0}, {-1, 0, 1/3, 3/2, -4, 0, 0, 0, 3/2, -6, 27/4, 0, 0, 0, 
        -3/4, 0, 0, 0, 0, 0, -3, 0, -9, 3, 0, -12, -2, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -21, 7/2, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, -3/4, 0, 0, 0, 1/2, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 3/2, -1/2, 3/4, 1/2, 
        -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 17/6, 0, 0, 0, 0, -7/4, 0, 0, 0, 
        7/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 7/2, -1/3, -2, 
        1/2, 5/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -5/2, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, -1/12, 1/12, 0, -7/9, 0, -8/9, 0, 0, -4/3, 0, 
        1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
        -1/6, -1/4, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
        -1, -2/3, 1/6, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, -4/9, 1/9, 0, -52/9, 0, -20/9, 0, 1, -4/3, 0, -1, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4/3, -2, 0, 0, 0, 
        -20/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -4, -8/3, -1/3, -4/3, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0}, {0, 7/9, -4/9, 0, -32/9, 0, 32/9, 0, 1/2, 28/3, 0, 
        -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, -6, 0, 0, 0, 0, 0, 0, 0, 8, 
        -2/3, -4, 0, 0, 0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -2, 
        2/3, -2/3, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {7/36, -5/36, 0, 0, 0, 0, 0, 0, -1/4, 
        0, -1/2, 1/4, 1/4, 1/2, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/12, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 2/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/5, -4/5, 0, -12/5, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/5, 
        -1/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {1/9, 1/9, -2/9, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1/3, 0, 
        0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 4/15, -1/3, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1/5, -1/5, -1/2, -8/5, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 8/5, -4/5, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, -1/3, 0, 0, 0, 0, 2, 0, 0, 0, 0, -1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/9, -1/9, 0, 8/9, 
        0, -20/9, 0, 0, -16/3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 3, 0, 
        0, 0, 0, 0, 0, 0, -4, 0, 2, 0, 0, 0, -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 1, -2/3, -1/3, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 20/9, 4/9, 0, -64/9, 0, 64/9, 0, 1, 80/3, 0, -4, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 32, -12, 0, 0, 0, 0, 0, 0, 0, 16, 2/3, -8, 0, 0, 0, 64/3, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, -4, 4/3, 14/3, 2/3, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 2, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {-2, 6/5, 0, 0, 0, 0, 0, 0, 3, 0, 6, -6, -12/5, -32/5, 0, -16/5, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 
        36/5, -8/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, -4, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {7/27, 1/27, 4/27, 0, 0, 0, 0, 0, 0, 0, -4/3, -1/3, 0, 0, 1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 2, 4/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 
        1/18, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 
        -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {1/2, -10/27, -7/54, -3/4, 80/27, 0, -26/27, 0, 
        -5/12, -49/9, -13/8, 7/6, 0, 0, 5/8, 0, 0, 0, 0, 0, 3/2, 0, -35/6, 
        5/2, 0, 1, 1/3, 0, 0, 0, 0, -14/3, 2/9, 7/3, 0, 0, 0, -26/9, 0, 1/6, 
        0, 0, -1/2, 0, 0, 0, -1/2, 1/12, 0, 0, 14/3, -1/3, 4/9, -17/18, 2/9, 
        0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, -2/3, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -20/9, -4/9, 0, 64/9, 
        0, -64/9, 0, -1, -80/3, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -32, 12, 
        0, 0, 0, 0, 0, 0, 0, -16, -2/3, 8, 0, 0, 0, -64/3, 0, 1, 0, 0, -3, 0, 
        0, 0, 0, 0, 0, 0, 16, 4, -4/3, -14/3, -2/3, 0, 0, 0, 0, 6, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {-4/3, 35/27, -14/27, 2, -160/27, 0, 16/27, 1, 
        4/3, 70/9, 19/4, -4/3, -2/3, -10/3, 1/4, 0, 0, 0, 0, 0, -11/3, 8/3, 
        11, -5, 0, -14/3, -4/3, -2/3, 0, 0, 0, 16/3, 8/9, -8/3, 0, 16/3, 0, 
        124/9, 0, -2/3, 0, 2/3, 3/2, 0, 0, 0, -11/3, 5/6, 0, 0, -16/3, 8/3, 
        -2/9, 8/9, 8/9, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
        -2/3, 2, -1/3, 2, 4/3, -2, 1, 0, 0, 0, 0}, {10/9, 11/135, 8/27, -2, 
        52/27, 0, 92/27, -1/2, 1/6, 38/9, -11/4, 1/3, 7/15, 47/15, -3/4, 
        -8/5, 0, 0, 0, 0, 11/3, -8/3, 1, -1, 0, 14/3, 2/3, -1/3, 0, 0, 0, 
        20/3, -8/9, -1/3, 0, -16/3, 0, -16/9, -4, 1/3, 8/5, -7/15, 0, 0, 0, 
        0, 11/3, -5/6, 0, 0, -20/3, -8/3, 2/9, 19/9, -8/9, 0, 0, 0, 0, -2, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2/3, 0, -2/3, -2, 2/3, 0, -1, 0, 0, 
        0, 0}, {-1/18, 19/270, -4/27, 3/4, 16/27, 0, -70/27, -1/4, -5/6, 
        -35/9, -1/8, 4/3, 3/5, 8/5, -3/8, 4/5, 0, 0, 0, 0, -3/2, 0, -61/6, 
        7/2, 3/2, -1, 0, 1/2, 0, 0, 0, -10/3, 4/9, 5/3, 0, 0, 0, 38/9, -1, 0, 
        -4/5, -1/10, 1/2, 0, 0, 0, 1/2, -1/12, 0, 0, 10/3, 7/3, -10/9, 
        -25/18, 4/9, 0, 1/2, 0, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
        -1/3, 2/3, 0, -1, 0, -1, 1, -1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 2, 
        0, 0, 0, 0, 0}, {4/3, -35/27, 14/27, -2, 160/27, 0, -16/27, -1, -4/3, 
        -70/9, -19/4, 4/3, 2/3, 10/3, -1/4, 0, 0, 0, 0, 0, 11/3, -8/3, -11, 
        5, 0, 14/3, 4/3, 2/3, 0, 0, 0, -16/3, -8/9, 8/3, 0, -16/3, 0, -124/9, 
        0, 2/3, 0, -2/3, -3/2, 0, 0, 0, 11/3, -5/6, 0, 0, 16/3, -8/3, 2/9, 
        -8/9, -8/9, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2/3, 
        -2, -2/3, -2, 2/3, 0, -1, 0, 0, 0, 0}, {2/3, -4/27, 34/27, -1, 80/27, 
        0, -8/27, -2, -2/3, 16/9, -2, 2/3, 4/3, 20/3, -2, 0, 0, 0, 0, 0, 4/3, 
        -16/3, -12, 4, 0, 10/3, 2/3, 4/3, 0, 0, 0, -8/3, -4/9, 4/3, 0, -32/3, 
        0, -8/9, 0, 1/3, 0, -4/3, 0, 0, 0, 0, 4/3, -2/3, 0, 0, 8/3, -4/3, 
        -8/9, -4/9, -4/9, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
        1/3, -1, -1/3, -6, -2/3, 0, 0, -2, 0, 0, 0}}, 
     s12/(s12 + s23) -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 1/3, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 1/6, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -4/3, 4/3, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/9, -1/9, 0, 0, 0, 0, 
        0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 
        -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, -2/9, -4/9, 0, 64/9, 0, -64/9, 0, -1, -56/3, 0, 4, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -32, 12, 0, 0, 0, 0, 0, 0, 0, -16, 4/3, 8, 0, 0, 0, 
        8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 4, -4/3, -14/3, 4/3, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0}, {0, -7/9, 4/9, 0, 32/9, 0, -32/9, 0, -1/2, -28/3, 0, 5, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 6, 0, 0, 0, 0, 0, 0, 0, -8, 2/3, 
        4, 0, 0, 0, 4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 2, -2/3, 
        2/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {-2, 6/5, 0, 0, 0, 0, 0, 0, 3, 0, 6, 0, -12/5, -32/5, 0, -16/5, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, -1, 
        36/5, 2/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, -4, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/9, -4/9, 0, 64/9, 
        0, -64/9, 0, -1, -56/3, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -32, 12, 
        0, 0, 0, 0, 0, 0, 0, -16, 4/3, 8, 0, 0, 0, 8/3, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 16, 4, -4/3, -14/3, 4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2, -6/5, 0, 0, 0, 0, 0, 
        0, -3, 0, -6, 6, 12/5, 32/5, 0, 16/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 1, -36/5, -2/5, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, -2/9, -4/9, 0, 64/9, 0, -64/9, 0, -1, -56/3, 0, 4, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -32, 12, 0, 0, 0, 0, 0, 0, 0, -16, 4/3, 8, 0, 0, 0, 
        8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 4, -4/3, -14/3, 4/3, 0, 
        0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 2/9, 4/9, 0, -64/9, 0, 64/9, 0, 1, 56/3, 0, -4, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 32, -12, 0, 0, 0, 0, 0, 0, 0, 16, -4/3, -8, 0, 0, 0, 
        -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, -4, 4/3, 14/3, -4/3, 
        0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2, 6/5, 0, 0, 0, 0, 0, 
        0, 3, 0, 6, -6, -12/5, -32/5, 0, -16/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, -1, 36/5, 2/5, 0, 0, 0, 0, 0, 
        0, -4, 0, 0, 0, 0, 0, 0, -12, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0}, {-5, 3, 0, 0, 0, 0, 0, 0, 
        15/2, 0, 15, -15, -6, -16, 0, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, -5/2, 18, 1, 0, 0, 0, 0, 0, 0, -10, 
        0, 0, 0, 0, 0, 0, -30, -10, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}}, -(s12/s23) -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 12, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}


==> anc/UTBASE_Massless.m <==
{s12*\[Epsilon]^3*G[0, {0, 0, 2, 2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 s23*\[Epsilon]^3*G[0, {0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0}], 
 s12^2*\[Epsilon]^3*G[0, {0, 2, 2, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0}], 
 s12*\[Epsilon]^3*(1 + 2*\[Epsilon])*
  G[0, {0, 1, 0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0}], 
 s12*\[Epsilon]^4*G[0, {1, 0, 0, 2, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 s12*\[Epsilon]^4*G[0, {0, 1, 0, 2, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 s12^3*\[Epsilon]^3*G[0, {2, 2, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
 s12*(1 - 2*\[Epsilon])*\[Epsilon]^4*
  G[0, {1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}], 
 s12^2*\[Epsilon]^4*G[0, {2, 1, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0}], 
 s12*s23*\[Epsilon]^4*G[0, {1, 0, 0, 2, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0}], 
 -((s12 + s23)*\[Epsilon]^5*G[0, {0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 
     0}]), s12*s23*\[Epsilon]^4*G[0, {0, 1, 0, 2, 1, 2, 0, 1, 0, 1, 0, 0, 0, 
    0, 0}], (s12*\[Epsilon]^3*(G[0, {0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 0, 0, 
      0, 0}] + (4*\[Epsilon]*(-1 + 2*\[Epsilon])*
      G[0, {0, 1, 0, 2, 1, 2, -1, 1, 0, 1, 0, 0, 0, 0, 0}])/
     (-1 + \[Epsilon])))/4, -((s12 + s23)*\[Epsilon]^5*
   G[0, {0, 0, 1, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}]), 
 s12*\[Epsilon]^6*G[0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}], 
 -(s12^2*\[Epsilon]^5*G[0, {1, 0, 1, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0}]), 
 s12*s23*\[Epsilon]^5*G[0, {1, 0, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}], 
 s12^2*s23*\[Epsilon]^5*G[0, {1, 1, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
 s12^2*\[Epsilon]^5*(-1 + 2*\[Epsilon])*
  G[0, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
 -(s12*(s12 + s23)*\[Epsilon]^6*G[0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 
     0, 0}]), s12^2*s23*\[Epsilon]^5*
  G[0, {1, 0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
 s12^2*\[Epsilon]^5*(-1 + 2*\[Epsilon])*
  G[0, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
 s12^2*s23*\[Epsilon]^5*G[0, {1, 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
 s12^3*s23*\[Epsilon]^6*G[0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
 -(s12^3*\[Epsilon]^6*G[0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}]), 
 -(s12^3*\[Epsilon]^6*G[0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}])}


==> anc/UTSOL_Massless.m <==
{g[1] -> -1 + (Pi^2*\[Epsilon]^2)/4 + (71*Pi^4*\[Epsilon]^4)/160 +
   29*\[Epsilon]^3*Zeta[3] + \[Epsilon]^6*((11539*Pi^6)/24192 - 
     (841*Zeta[3]^2)/2) + \[Epsilon]^5*((-29*Pi^2*Zeta[3])/4 + 
     (1263*Zeta[5])/5), g[2] -> -1 + 3*\[Epsilon]*G[0, y] +
   \[Epsilon]^2*(Pi^2/4 - 9*G[0, 0, y]) +
   \[Epsilon]^3*((-3*Pi^2*G[0, y])/4 + 27*G[0, 0, 0, y] + 29*Zeta[3]) +
   \[Epsilon]^4*((71*Pi^4)/160 + (9*Pi^2*G[0, 0, y])/4 -
     81*G[0, 0, 0, 0, y] - 87*G[0, y]*Zeta[3]) +
   \[Epsilon]^5*((-213*Pi^4*G[0, y])/160 - (27*Pi^2*G[0, 0, 0, y])/4 +
     243*G[0, 0, 0, 0, 0, y] - (29*Pi^2*Zeta[3])/4 +
     261*G[0, 0, y]*Zeta[3] + (1263*Zeta[5])/5) +
   \[Epsilon]^6*((11539*Pi^6)/24192 + (639*Pi^4*G[0, 0, y])/160 +
     (81*Pi^2*G[0, 0, 0, 0, y])/4 - 729*G[0, 0, 0, 0, 0, 0, y] +
     (87*Pi^2*G[0, y]*Zeta[3])/4 - 783*G[0, 0, 0, y]*Zeta[3] -
     (841*Zeta[3]^2)/2 - (3789*G[0, y]*Zeta[5])/5),
 g[3] -> -1 + (Pi^2*\[Epsilon]^2)/4 + (17*Pi^4*\[Epsilon]^4)/96 +
   13*\[Epsilon]^3*Zeta[3] + \[Epsilon]^6*((9439*Pi^6)/120960 - 
     (169*Zeta[3]^2)/2) + \[Epsilon]^5*((-13*Pi^2*Zeta[3])/4 + 
     (303*Zeta[5])/5), g[4] -> -1/3 + (Pi^2*\[Epsilon]^2)/12 +
   (11*Pi^4*\[Epsilon]^4)/96 + (23*\[Epsilon]^3*Zeta[3])/3 + 
   \[Epsilon]^6*((49199*Pi^6)/362880 - (529*Zeta[3]^2)/6) + 
   \[Epsilon]^5*((-23*Pi^2*Zeta[3])/12 + (351*Zeta[5])/5), 
 g[5] -> 1/9 + (Pi^2*\[Epsilon]^2)/12 + (7*Pi^4*\[Epsilon]^4)/864 -
   (23*\[Epsilon]^3*Zeta[3])/9 + \[Epsilon]^6*((-65243*Pi^6)/1088640 + 
     (529*Zeta[3]^2)/18) + \[Epsilon]^5*((-23*Pi^2*Zeta[3])/12 - 
     (117*Zeta[5])/5), g[6] -> 1/6 + (Pi^2*\[Epsilon]^2)/24 -
   (25*Pi^4*\[Epsilon]^4)/576 - (23*\[Epsilon]^3*Zeta[3])/6 + 
   \[Epsilon]^6*((-66041*Pi^6)/725760 + (529*Zeta[3]^2)/12) + 
   \[Epsilon]^5*((-23*Pi^2*Zeta[3])/24 - (351*Zeta[5])/10), 
 g[7] -> -1 + (Pi^2*\[Epsilon]^2)/4 + (37*Pi^4*\[Epsilon]^4)/480 +
   7*\[Epsilon]^3*Zeta[3] + \[Epsilon]^6*((943*Pi^6)/120960 - 
     (49*Zeta[3]^2)/2) + \[Epsilon]^5*((-7*Pi^2*Zeta[3])/4 + (93*Zeta[5])/5), 
 g[8] -> -(Pi^4*\[Epsilon]^4)/10 - 6*\[Epsilon]^3*Zeta[3] +
   \[Epsilon]^6*((-577*Pi^6)/2520 + 120*Zeta[3]^2) + 
   \[Epsilon]^5*((3*Pi^2*Zeta[3])/2 - 102*Zeta[5]), 
 g[9] -> 1/4 + (Pi^2*\[Epsilon]^2)/48 - (77*Pi^4*\[Epsilon]^4)/1920 -
   (11*\[Epsilon]^3*Zeta[3])/4 + \[Epsilon]^6*((-5233*Pi^6)/161280 + 
     (121*Zeta[3]^2)/8) + \[Epsilon]^5*((-11*Pi^2*Zeta[3])/48 - 
     (273*Zeta[5])/20), g[10] -> 16/9 - 4*\[Epsilon]*G[0, y] +
   \[Epsilon]^2*(-2*Pi^2 + 8*G[0, 0, y]) +
   \[Epsilon]^3*(-2*Pi^2*G[-1, y] + (17*Pi^2*G[0, y])/3 -
     4*G[-1, 0, 0, y] - 12*G[0, 0, 0, y] - (476*Zeta[3])/9) +
   \[Epsilon]^4*((-164*Pi^4)/135 - 2*Pi^2*G[-1, -1, y] +
     (14*Pi^2*G[-1, 0, y])/3 + 6*Pi^2*G[0, -1, y] - 16*Pi^2*G[0, 0, y] -
     4*G[-1, -1, 0, 0, y] + 24*G[-1, 0, 0, 0, y] + 12*G[0, -1, 0, 0, y] -
     4*G[-1, y]*Zeta[3] + 120*G[0, y]*Zeta[3]) +
   \[Epsilon]^5*((-59*Pi^4*G[-1, y])/90 + (1099*Pi^4*G[0, y])/360 -
     2*Pi^2*G[-1, -1, -1, y] + (14*Pi^2*G[-1, -1, 0, y])/3 +
     6*Pi^2*G[-1, 0, -1, y] - 13*Pi^2*G[-1, 0, 0, y] +
     6*Pi^2*G[0, -1, -1, y] - 14*Pi^2*G[0, -1, 0, y] -
     18*Pi^2*G[0, 0, -1, y] + 45*Pi^2*G[0, 0, 0, y] -
     4*G[-1, -1, -1, 0, 0, y] + 24*G[-1, -1, 0, 0, 0, y] +
     12*G[-1, 0, -1, 0, 0, y] - 108*G[-1, 0, 0, 0, 0, y] +
     12*G[0, -1, -1, 0, 0, y] - 72*G[0, -1, 0, 0, 0, y] -
     36*G[0, 0, -1, 0, 0, y] + 108*G[0, 0, 0, 0, 0, y] +
     (175*Pi^2*Zeta[3])/3 - 4*G[-1, -1, y]*Zeta[3] +
     4*G[-1, 0, y]*Zeta[3] + 12*G[0, -1, y]*Zeta[3] -
     244*G[0, 0, y]*Zeta[3] - (2252*Zeta[5])/5) +
   \[Epsilon]^6*((-12463*Pi^6)/19440 - (59*Pi^4*G[-1, -1, y])/90 +
     (23*Pi^4*G[-1, 0, y])/18 + (59*Pi^4*G[0, -1, y])/30 -
     (443*Pi^4*G[0, 0, y])/60 - 2*Pi^2*G[-1, -1, -1, -1, y] +
     (14*Pi^2*G[-1, -1, -1, 0, y])/3 + 6*Pi^2*G[-1, -1, 0, -1, y] -
     13*Pi^2*G[-1, -1, 0, 0, y] + 6*Pi^2*G[-1, 0, -1, -1, y] -
     14*Pi^2*G[-1, 0, -1, 0, y] - 18*Pi^2*G[-1, 0, 0, -1, y] +
     36*Pi^2*G[-1, 0, 0, 0, y] + 6*Pi^2*G[0, -1, -1, -1, y] -
     14*Pi^2*G[0, -1, -1, 0, y] - 18*Pi^2*G[0, -1, 0, -1, y] +
     39*Pi^2*G[0, -1, 0, 0, y] - 18*Pi^2*G[0, 0, -1, -1, y] +
     42*Pi^2*G[0, 0, -1, 0, y] + 54*Pi^2*G[0, 0, 0, -1, y] -
     126*Pi^2*G[0, 0, 0, 0, y] - 4*G[-1, -1, -1, -1, 0, 0, y] +
     24*G[-1, -1, -1, 0, 0, 0, y] + 12*G[-1, -1, 0, -1, 0, 0, y] -
     108*G[-1, -1, 0, 0, 0, 0, y] + 12*G[-1, 0, -1, -1, 0, 0, y] -
     72*G[-1, 0, -1, 0, 0, 0, y] - 36*G[-1, 0, 0, -1, 0, 0, y] +
     432*G[-1, 0, 0, 0, 0, 0, y] + 12*G[0, -1, -1, -1, 0, 0, y] -
     72*G[0, -1, -1, 0, 0, 0, y] - 36*G[0, -1, 0, -1, 0, 0, y] +
     324*G[0, -1, 0, 0, 0, 0, y] - 36*G[0, 0, -1, -1, 0, 0, y] +
     216*G[0, 0, -1, 0, 0, 0, y] + 108*G[0, 0, 0, -1, 0, 0, y] -
     648*G[0, 0, 0, 0, 0, 0, y] + (169*Pi^2*G[-1, y]*Zeta[3])/3 -
     (496*Pi^2*G[0, y]*Zeta[3])/3 - 4*G[-1, -1, -1, y]*Zeta[3] +
     4*G[-1, -1, 0, y]*Zeta[3] + 12*G[-1, 0, -1, y]*Zeta[3] +
     104*G[-1, 0, 0, y]*Zeta[3] + 12*G[0, -1, -1, y]*Zeta[3] -
     12*G[0, -1, 0, y]*Zeta[3] - 36*G[0, 0, -1, y]*Zeta[3] +
     384*G[0, 0, 0, y]*Zeta[3] + (7076*Zeta[3]^2)/9 - 20*G[-1, y]*Zeta[5] +
     (5072*G[0, y]*Zeta[5])/5),
 g[11] -> \[Epsilon]^2*(Pi^2/4 + G[0, 0, y]/2) +
   \[Epsilon]^3*((Pi^2*G[-1, y])/2 - (2*Pi^2*G[0, y])/3 + G[-1, 0, 0, y] -
     3*G[0, 0, 0, y] + Zeta[3]) + \[Epsilon]^4*
    ((5*Pi^4)/72 + Pi^2*G[-1, -1, y] - (4*Pi^2*G[-1, 0, y])/3 -
     (3*Pi^2*G[0, -1, y])/2 + (15*Pi^2*G[0, 0, y])/8 +
     2*G[-1, -1, 0, 0, y] - 6*G[-1, 0, 0, 0, y] - 3*G[0, -1, 0, 0, y] +
     (27*G[0, 0, 0, 0, y])/2 + 2*G[-1, y]*Zeta[3] - 2*G[0, y]*Zeta[3]) +
   \[Epsilon]^5*((5*Pi^4*G[-1, y])/36 - (8*Pi^4*G[0, y])/45 +
     2*Pi^2*G[-1, -1, -1, y] - (8*Pi^2*G[-1, -1, 0, y])/3 -
     3*Pi^2*G[-1, 0, -1, y] + (15*Pi^2*G[-1, 0, 0, y])/4 -
     3*Pi^2*G[0, -1, -1, y] + 4*Pi^2*G[0, -1, 0, y] +
     (9*Pi^2*G[0, 0, -1, y])/2 - (21*Pi^2*G[0, 0, 0, y])/4 +
     4*G[-1, -1, -1, 0, 0, y] - 12*G[-1, -1, 0, 0, 0, y] -
     6*G[-1, 0, -1, 0, 0, y] + 27*G[-1, 0, 0, 0, 0, y] -
     6*G[0, -1, -1, 0, 0, y] + 18*G[0, -1, 0, 0, 0, y] +
     9*G[0, 0, -1, 0, 0, y] - 54*G[0, 0, 0, 0, 0, y] -
     (22*Pi^2*Zeta[3])/3 + 4*G[-1, -1, y]*Zeta[3] - 4*G[-1, 0, y]*Zeta[3] -
     6*G[0, -1, y]*Zeta[3] - (17*G[0, 0, y]*Zeta[3])/2 + 5*Zeta[5]) +
   \[Epsilon]^6*((-4813*Pi^6)/120960 + (5*Pi^4*G[-1, -1, y])/18 -
     (16*Pi^4*G[-1, 0, y])/45 - (5*Pi^4*G[0, -1, y])/12 +
     (299*Pi^4*G[0, 0, y])/960 + 4*Pi^2*G[-1, -1, -1, -1, y] -
     (16*Pi^2*G[-1, -1, -1, 0, y])/3 - 6*Pi^2*G[-1, -1, 0, -1, y] +
     (15*Pi^2*G[-1, -1, 0, 0, y])/2 - 6*Pi^2*G[-1, 0, -1, -1, y] +
     8*Pi^2*G[-1, 0, -1, 0, y] + 9*Pi^2*G[-1, 0, 0, -1, y] -
     (21*Pi^2*G[-1, 0, 0, 0, y])/2 - 6*Pi^2*G[0, -1, -1, -1, y] +
     8*Pi^2*G[0, -1, -1, 0, y] + 9*Pi^2*G[0, -1, 0, -1, y] -
     (45*Pi^2*G[0, -1, 0, 0, y])/4 + 9*Pi^2*G[0, 0, -1, -1, y] -
     12*Pi^2*G[0, 0, -1, 0, y] - (27*Pi^2*G[0, 0, 0, -1, y])/2 +
     (117*Pi^2*G[0, 0, 0, 0, y])/8 + 8*G[-1, -1, -1, -1, 0, 0, y] -
     24*G[-1, -1, -1, 0, 0, 0, y] - 12*G[-1, -1, 0, -1, 0, 0, y] +
     54*G[-1, -1, 0, 0, 0, 0, y] - 12*G[-1, 0, -1, -1, 0, 0, y] +
     36*G[-1, 0, -1, 0, 0, 0, y] + 18*G[-1, 0, 0, -1, 0, 0, y] -
     108*G[-1, 0, 0, 0, 0, 0, y] - 12*G[0, -1, -1, -1, 0, 0, y] +
     36*G[0, -1, -1, 0, 0, 0, y] + 18*G[0, -1, 0, -1, 0, 0, y] -
     81*G[0, -1, 0, 0, 0, 0, y] + 18*G[0, 0, -1, -1, 0, 0, y] -
     54*G[0, 0, -1, 0, 0, 0, y] - 27*G[0, 0, 0, -1, 0, 0, y] +
     (405*G[0, 0, 0, 0, 0, 0, y])/2 - (44*Pi^2*G[-1, y]*Zeta[3])/3 +
     (119*Pi^2*G[0, y]*Zeta[3])/6 + 8*G[-1, -1, -1, y]*Zeta[3] -
     8*G[-1, -1, 0, y]*Zeta[3] - 12*G[-1, 0, -1, y]*Zeta[3] -
     17*G[-1, 0, 0, y]*Zeta[3] - 12*G[0, -1, -1, y]*Zeta[3] +
     12*G[0, -1, 0, y]*Zeta[3] + 18*G[0, 0, -1, y]*Zeta[3] +
     69*G[0, 0, 0, y]*Zeta[3] - 28*Zeta[3]^2 + 10*G[-1, y]*Zeta[5] -
     8*G[0, y]*Zeta[5]), g[12] -> 1 - 2*\[Epsilon]*G[0, y] +
   \[Epsilon]^2*((-17*Pi^2)/12 + 3*G[0, 0, y]) +
   \[Epsilon]^3*(-2*Pi^2*G[-1, y] + 4*Pi^2*G[0, y] - 4*G[-1, 0, 0, y] -
     28*Zeta[3]) + \[Epsilon]^4*((-907*Pi^4)/1440 - 2*Pi^2*G[-1, -1, y] +
     (14*Pi^2*G[-1, 0, y])/3 + 6*Pi^2*G[0, -1, y] -
     (45*Pi^2*G[0, 0, y])/4 - 4*G[-1, -1, 0, 0, y] +
     24*G[-1, 0, 0, 0, y] + 12*G[0, -1, 0, 0, y] - 27*G[0, 0, 0, 0, y] -
     4*G[-1, y]*Zeta[3] + 55*G[0, y]*Zeta[3]) +
   \[Epsilon]^5*((-47*Pi^4*G[-1, y])/90 + (347*Pi^4*G[0, y])/240 -
     2*Pi^2*G[-1, -1, -1, y] + (14*Pi^2*G[-1, -1, 0, y])/3 +
     8*Pi^2*G[-1, 0, -1, y] - 13*Pi^2*G[-1, 0, 0, y] +
     6*Pi^2*G[0, -1, -1, y] - 14*Pi^2*G[0, -1, 0, y] -
     18*Pi^2*G[0, 0, -1, y] + (63*Pi^2*G[0, 0, 0, y])/2 -
     4*G[-1, -1, -1, 0, 0, y] + 24*G[-1, -1, 0, 0, 0, y] +
     16*G[-1, 0, -1, 0, 0, y] - 108*G[-1, 0, 0, 0, 0, y] +
     12*G[0, -1, -1, 0, 0, y] - 72*G[0, -1, 0, 0, 0, y] -
     36*G[0, 0, -1, 0, 0, y] + 162*G[0, 0, 0, 0, 0, y] +
     (245*Pi^2*Zeta[3])/6 - 4*G[-1, -1, y]*Zeta[3] -
     4*G[-1, 0, y]*Zeta[3] + 12*G[0, -1, y]*Zeta[3] -
     78*G[0, 0, y]*Zeta[3] - (1018*Zeta[5])/5) +
   \[Epsilon]^6*((-19921*Pi^6)/120960 - (47*Pi^4*G[-1, -1, y])/90 +
     (67*Pi^4*G[-1, 0, y])/90 + (47*Pi^4*G[0, -1, y])/30 -
     (481*Pi^4*G[0, 0, y])/160 - 2*Pi^2*G[-1, -1, -1, -1, y] +
     (14*Pi^2*G[-1, -1, -1, 0, y])/3 + 8*Pi^2*G[-1, -1, 0, -1, y] -
     13*Pi^2*G[-1, -1, 0, 0, y] + 8*Pi^2*G[-1, 0, -1, -1, y] -
     (56*Pi^2*G[-1, 0, -1, 0, y])/3 - 24*Pi^2*G[-1, 0, 0, -1, y] +
     36*Pi^2*G[-1, 0, 0, 0, y] + 6*Pi^2*G[0, -1, -1, -1, y] -
     14*Pi^2*G[0, -1, -1, 0, y] - 24*Pi^2*G[0, -1, 0, -1, y] +
     39*Pi^2*G[0, -1, 0, 0, y] - 18*Pi^2*G[0, 0, -1, -1, y] +
     42*Pi^2*G[0, 0, -1, 0, y] + 54*Pi^2*G[0, 0, 0, -1, y] -
     (351*Pi^2*G[0, 0, 0, 0, y])/4 - 4*G[-1, -1, -1, -1, 0, 0, y] +
     24*G[-1, -1, -1, 0, 0, 0, y] + 16*G[-1, -1, 0, -1, 0, 0, y] -
     108*G[-1, -1, 0, 0, 0, 0, y] + 16*G[-1, 0, -1, -1, 0, 0, y] -
     96*G[-1, 0, -1, 0, 0, 0, y] - 48*G[-1, 0, 0, -1, 0, 0, y] +
     432*G[-1, 0, 0, 0, 0, 0, y] + 12*G[0, -1, -1, -1, 0, 0, y] -
     72*G[0, -1, -1, 0, 0, 0, y] - 48*G[0, -1, 0, -1, 0, 0, y] +
     324*G[0, -1, 0, 0, 0, 0, y] - 36*G[0, 0, -1, -1, 0, 0, y] +
     216*G[0, 0, -1, 0, 0, 0, y] + 108*G[0, 0, 0, -1, 0, 0, y] -
     729*G[0, 0, 0, 0, 0, 0, y] + (161*Pi^2*G[-1, y]*Zeta[3])/3 -
     (461*Pi^2*G[0, y]*Zeta[3])/4 - 4*G[-1, -1, -1, y]*Zeta[3] -
     4*G[-1, -1, 0, y]*Zeta[3] + 16*G[-1, 0, -1, y]*Zeta[3] +
     128*G[-1, 0, 0, y]*Zeta[3] + 12*G[0, -1, -1, y]*Zeta[3] +
     12*G[0, -1, 0, y]*Zeta[3] - 36*G[0, 0, -1, y]*Zeta[3] -
     27*G[0, 0, 0, y]*Zeta[3] + (783*Zeta[3]^2)/2 + 28*G[-1, y]*Zeta[5] +
     (1791*G[0, y]*Zeta[5])/5), g[13] -> -1/4 + (\[Epsilon]*G[0, y])/4 +
   \[Epsilon]^2*((7*Pi^2)/48 - G[0, 0, y]/4) +
   \[Epsilon]^3*((Pi^2*G[-1, y])/2 - (31*Pi^2*G[0, y])/48 +
     G[-1, 0, 0, y] - (3*G[0, 0, 0, y])/4 + (23*Zeta[3])/4) +
   \[Epsilon]^4*((47*Pi^4)/640 + (Pi^2*G[-1, -1, y])/2 -
     (7*Pi^2*G[-1, 0, y])/6 - Pi^2*G[0, -1, y] + (29*Pi^2*G[0, 0, y])/16 +
     G[-1, -1, 0, 0, y] - 6*G[-1, 0, 0, 0, y] - 2*G[0, -1, 0, 0, y] +
     (27*G[0, 0, 0, 0, y])/4 + G[-1, y]*Zeta[3] -
     (27*G[0, y]*Zeta[3])/4) + \[Epsilon]^5*((47*Pi^4*G[-1, y])/360 -
     (235*Pi^4*G[0, y])/1152 + (Pi^2*G[-1, -1, -1, y])/2 -
     (7*Pi^2*G[-1, -1, 0, y])/6 - 2*Pi^2*G[-1, 0, -1, y] +
     (13*Pi^2*G[-1, 0, 0, y])/4 - Pi^2*G[0, -1, -1, y] +
     (7*Pi^2*G[0, -1, 0, y])/3 + 3*Pi^2*G[0, 0, -1, y] -
     (81*Pi^2*G[0, 0, 0, y])/16 + G[-1, -1, -1, 0, 0, y] -
     6*G[-1, -1, 0, 0, 0, y] - 4*G[-1, 0, -1, 0, 0, y] +
     27*G[-1, 0, 0, 0, 0, y] - 2*G[0, -1, -1, 0, 0, y] +
     12*G[0, -1, 0, 0, 0, y] + 6*G[0, 0, -1, 0, 0, y] -
     (135*G[0, 0, 0, 0, 0, y])/4 - (83*Pi^2*Zeta[3])/16 +
     G[-1, -1, y]*Zeta[3] + G[-1, 0, y]*Zeta[3] - 2*G[0, -1, y]*Zeta[3] +
     (23*G[0, 0, y]*Zeta[3])/4 + (913*Zeta[5])/20) +
   \[Epsilon]^6*((1781*Pi^6)/32256 + (47*Pi^4*G[-1, -1, y])/360 -
     (67*Pi^4*G[-1, 0, y])/360 - (47*Pi^4*G[0, -1, y])/180 +
     (749*Pi^4*G[0, 0, y])/1920 + (Pi^2*G[-1, -1, -1, -1, y])/2 -
     (7*Pi^2*G[-1, -1, -1, 0, y])/6 - 2*Pi^2*G[-1, -1, 0, -1, y] +
     (13*Pi^2*G[-1, -1, 0, 0, y])/4 - 2*Pi^2*G[-1, 0, -1, -1, y] +
     (14*Pi^2*G[-1, 0, -1, 0, y])/3 + 6*Pi^2*G[-1, 0, 0, -1, y] -
     9*Pi^2*G[-1, 0, 0, 0, y] - Pi^2*G[0, -1, -1, -1, y] +
     (7*Pi^2*G[0, -1, -1, 0, y])/3 + 4*Pi^2*G[0, -1, 0, -1, y] -
     (13*Pi^2*G[0, -1, 0, 0, y])/2 + 3*Pi^2*G[0, 0, -1, -1, y] -
     7*Pi^2*G[0, 0, -1, 0, y] - 9*Pi^2*G[0, 0, 0, -1, y] +
     (225*Pi^2*G[0, 0, 0, 0, y])/16 + G[-1, -1, -1, -1, 0, 0, y] -
     6*G[-1, -1, -1, 0, 0, 0, y] - 4*G[-1, -1, 0, -1, 0, 0, y] +
     27*G[-1, -1, 0, 0, 0, 0, y] - 4*G[-1, 0, -1, -1, 0, 0, y] +
     24*G[-1, 0, -1, 0, 0, 0, y] + 12*G[-1, 0, 0, -1, 0, 0, y] -
     108*G[-1, 0, 0, 0, 0, 0, y] - 2*G[0, -1, -1, -1, 0, 0, y] +
     12*G[0, -1, -1, 0, 0, 0, y] + 8*G[0, -1, 0, -1, 0, 0, y] -
     54*G[0, -1, 0, 0, 0, 0, y] + 6*G[0, 0, -1, -1, 0, 0, y] -
     36*G[0, 0, -1, 0, 0, 0, y] - 18*G[0, 0, 0, -1, 0, 0, y] +
     (567*G[0, 0, 0, 0, 0, 0, y])/4 - (161*Pi^2*G[-1, y]*Zeta[3])/12 +
     (893*Pi^2*G[0, y]*Zeta[3])/48 + G[-1, -1, -1, y]*Zeta[3] +
     G[-1, -1, 0, y]*Zeta[3] - 4*G[-1, 0, -1, y]*Zeta[3] -
     32*G[-1, 0, 0, y]*Zeta[3] - 2*G[0, -1, -1, y]*Zeta[3] -
     2*G[0, -1, 0, y]*Zeta[3] + 6*G[0, 0, -1, y]*Zeta[3] +
     (105*G[0, 0, 0, y]*Zeta[3])/4 - (557*Zeta[3]^2)/8 -
     7*G[-1, y]*Zeta[5] - (773*G[0, y]*Zeta[5])/20),
 g[14] -> \[Epsilon]^2*(Pi^2/2 + G[0, 0, y]) +
   \[Epsilon]^3*((3*Pi^2*G[-1, y])/2 - (3*Pi^2*G[0, y])/2 +
     3*G[-1, 0, 0, y] - 6*G[0, 0, 0, y] + 3*Zeta[3]) +
   \[Epsilon]^4*((7*Pi^4)/40 + (9*Pi^2*G[-1, -1, y])/2 -
     (9*Pi^2*G[-1, 0, y])/2 - (9*Pi^2*G[0, -1, y])/2 +
     (17*Pi^2*G[0, 0, y])/4 + 9*G[-1, -1, 0, 0, y] -
     18*G[-1, 0, 0, 0, y] - 9*G[0, -1, 0, 0, y] + 27*G[0, 0, 0, 0, y] +
     9*G[-1, y]*Zeta[3] - 9*G[0, y]*Zeta[3]) +
   \[Epsilon]^5*((21*Pi^4*G[-1, y])/40 - (21*Pi^4*G[0, y])/40 +
     (27*Pi^2*G[-1, -1, -1, y])/2 - (27*Pi^2*G[-1, -1, 0, y])/2 -
     (27*Pi^2*G[-1, 0, -1, y])/2 + (51*Pi^2*G[-1, 0, 0, y])/4 -
     (27*Pi^2*G[0, -1, -1, y])/2 + (27*Pi^2*G[0, -1, 0, y])/2 +
     (27*Pi^2*G[0, 0, -1, y])/2 - 12*Pi^2*G[0, 0, 0, y] +
     27*G[-1, -1, -1, 0, 0, y] - 54*G[-1, -1, 0, 0, 0, y] -
     27*G[-1, 0, -1, 0, 0, y] + 81*G[-1, 0, 0, 0, 0, y] -
     27*G[0, -1, -1, 0, 0, y] + 54*G[0, -1, 0, 0, 0, y] +
     27*G[0, 0, -1, 0, 0, y] - 108*G[0, 0, 0, 0, 0, y] -
     (61*Pi^2*Zeta[3])/4 + 27*G[-1, -1, y]*Zeta[3] -
     27*G[-1, 0, y]*Zeta[3] - 27*G[0, -1, y]*Zeta[3] -
     2*G[0, 0, y]*Zeta[3] + 27*Zeta[5]) +
   \[Epsilon]^6*((-89*Pi^6)/2240 + (63*Pi^4*G[-1, -1, y])/40 -
     (63*Pi^4*G[-1, 0, y])/40 - (63*Pi^4*G[0, -1, y])/40 +
     (181*Pi^4*G[0, 0, y])/160 + (81*Pi^2*G[-1, -1, -1, -1, y])/2 -
     (81*Pi^2*G[-1, -1, -1, 0, y])/2 - (81*Pi^2*G[-1, -1, 0, -1, y])/2 +
     (153*Pi^2*G[-1, -1, 0, 0, y])/4 - (81*Pi^2*G[-1, 0, -1, -1, y])/2 +
     (81*Pi^2*G[-1, 0, -1, 0, y])/2 + (81*Pi^2*G[-1, 0, 0, -1, y])/2 -
     36*Pi^2*G[-1, 0, 0, 0, y] - (81*Pi^2*G[0, -1, -1, -1, y])/2 +
     (81*Pi^2*G[0, -1, -1, 0, y])/2 + (81*Pi^2*G[0, -1, 0, -1, y])/2 -
     (153*Pi^2*G[0, -1, 0, 0, y])/4 + (81*Pi^2*G[0, 0, -1, -1, y])/2 -
     (81*Pi^2*G[0, 0, -1, 0, y])/2 - (81*Pi^2*G[0, 0, 0, -1, y])/2 +
     (135*Pi^2*G[0, 0, 0, 0, y])/4 + 81*G[-1, -1, -1, -1, 0, 0, y] -
     162*G[-1, -1, -1, 0, 0, 0, y] - 81*G[-1, -1, 0, -1, 0, 0, y] +
     243*G[-1, -1, 0, 0, 0, 0, y] - 81*G[-1, 0, -1, -1, 0, 0, y] +
     162*G[-1, 0, -1, 0, 0, 0, y] + 81*G[-1, 0, 0, -1, 0, 0, y] -
     324*G[-1, 0, 0, 0, 0, 0, y] - 81*G[0, -1, -1, -1, 0, 0, y] +
     162*G[0, -1, -1, 0, 0, 0, y] + 81*G[0, -1, 0, -1, 0, 0, y] -
     243*G[0, -1, 0, 0, 0, 0, y] + 81*G[0, 0, -1, -1, 0, 0, y] -
     162*G[0, 0, -1, 0, 0, 0, y] - 81*G[0, 0, 0, -1, 0, 0, y] +
     405*G[0, 0, 0, 0, 0, 0, y] - (183*Pi^2*G[-1, y]*Zeta[3])/4 +
     (183*Pi^2*G[0, y]*Zeta[3])/4 + 81*G[-1, -1, -1, y]*Zeta[3] -
     81*G[-1, -1, 0, y]*Zeta[3] - 81*G[-1, 0, -1, y]*Zeta[3] -
     6*G[-1, 0, 0, y]*Zeta[3] - 81*G[0, -1, -1, y]*Zeta[3] +
     81*G[0, -1, 0, y]*Zeta[3] + 81*G[0, 0, -1, y]*Zeta[3] +
     93*G[0, 0, 0, y]*Zeta[3] - 87*Zeta[3]^2 + 81*G[-1, y]*Zeta[5] -
     81*G[0, y]*Zeta[5]),
 g[15] -> \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2) +
   \[Epsilon]^5*(-(Pi^2*Zeta[3])/6 - 10*Zeta[5]), 
 g[16] -> 1/4 + (\[Epsilon]*G[0, y])/4 +
   \[Epsilon]^2*((13*Pi^2)/48 + G[0, 0, y]/4) +
   \[Epsilon]^3*(2*Pi^2*G[-1, y] - (83*Pi^2*G[0, y])/48 +
     4*G[-1, 0, 0, y] - (15*G[0, 0, 0, y])/4 - (5*Zeta[3])/4) +
   \[Epsilon]^4*((-19*Pi^4)/1152 + 8*Pi^2*G[-1, -1, y] -
     (20*Pi^2*G[-1, 0, y])/3 - 6*Pi^2*G[0, -1, y] +
     (79*Pi^2*G[0, 0, y])/16 + 16*G[-1, -1, 0, 0, y] -
     24*G[-1, 0, 0, 0, y] - 12*G[0, -1, 0, 0, y] +
     (81*G[0, 0, 0, 0, y])/4 + 16*G[-1, y]*Zeta[3] -
     (69*G[0, y]*Zeta[3])/4) + \[Epsilon]^5*((16*Pi^4*G[-1, y])/45 -
     (2143*Pi^4*G[0, y])/5760 + 20*Pi^2*G[-1, -1, -1, y] -
     (68*Pi^2*G[-1, -1, 0, y])/3 - 24*Pi^2*G[-1, 0, -1, y] +
     19*Pi^2*G[-1, 0, 0, y] - 12*Pi^2*G[0, -1, -1, y] +
     16*Pi^2*G[0, -1, 0, y] + 18*Pi^2*G[0, 0, -1, y] -
     (225*Pi^2*G[0, 0, 0, y])/16 + 40*G[-1, -1, -1, 0, 0, y] -
     96*G[-1, -1, 0, 0, 0, y] - 48*G[-1, 0, -1, 0, 0, y] +
     108*G[-1, 0, 0, 0, 0, y] - 24*G[0, -1, -1, 0, 0, y] +
     72*G[0, -1, 0, 0, 0, y] + 36*G[0, 0, -1, 0, 0, y] -
     (351*G[0, 0, 0, 0, 0, y])/4 - (235*Pi^2*Zeta[3])/16 +
     40*G[-1, -1, y]*Zeta[3] - 40*G[-1, 0, y]*Zeta[3] -
     24*G[0, -1, y]*Zeta[3] + (91*G[0, 0, y]*Zeta[3])/4 -
     (703*Zeta[5])/20) + \[Epsilon]^6*((-42467*Pi^6)/96768 + 
     (91*Pi^4*G[-1, -1, y])/45 - (47*Pi^4*G[-1, 0, y])/45 -
     (5*Pi^4*G[0, -1, y])/3 + (1291*Pi^4*G[0, 0, y])/1920 +
     44*Pi^2*G[-1, -1, -1, -1, y] - (164*Pi^2*G[-1, -1, -1, 0, y])/3 -
     60*Pi^2*G[-1, -1, 0, -1, y] + 64*Pi^2*G[-1, -1, 0, 0, y] -
     84*Pi^2*G[-1, 0, -1, -1, y] + 76*Pi^2*G[-1, 0, -1, 0, y] +
     72*Pi^2*G[-1, 0, 0, -1, y] - 54*Pi^2*G[-1, 0, 0, 0, y] -
     24*Pi^2*G[0, -1, -1, -1, y] + 32*Pi^2*G[0, -1, -1, 0, y] +
     36*Pi^2*G[0, -1, 0, -1, y] - 45*Pi^2*G[0, -1, 0, 0, y] +
     72*Pi^2*G[0, 0, -1, -1, y] - 60*Pi^2*G[0, 0, -1, 0, y] -
     54*Pi^2*G[0, 0, 0, -1, y] + (639*Pi^2*G[0, 0, 0, 0, y])/16 +
     88*G[-1, -1, -1, -1, 0, 0, y] - 240*G[-1, -1, -1, 0, 0, 0, y] -
     120*G[-1, -1, 0, -1, 0, 0, y] + 432*G[-1, -1, 0, 0, 0, 0, y] -
     168*G[-1, 0, -1, -1, 0, 0, y] + 288*G[-1, 0, -1, 0, 0, 0, y] +
     144*G[-1, 0, 0, -1, 0, 0, y] - 432*G[-1, 0, 0, 0, 0, 0, y] -
     48*G[0, -1, -1, -1, 0, 0, y] + 144*G[0, -1, -1, 0, 0, 0, y] +
     72*G[0, -1, 0, -1, 0, 0, y] - 324*G[0, -1, 0, 0, 0, 0, y] +
     144*G[0, 0, -1, -1, 0, 0, y] - 216*G[0, 0, -1, 0, 0, 0, y] -
     108*G[0, 0, 0, -1, 0, 0, y] + (1377*G[0, 0, 0, 0, 0, 0, y])/4 -
     (238*Pi^2*G[-1, y]*Zeta[3])/3 + (3103*Pi^2*G[0, y]*Zeta[3])/48 +
     88*G[-1, -1, -1, y]*Zeta[3] - 88*G[-1, -1, 0, y]*Zeta[3] -
     168*G[-1, 0, -1, y]*Zeta[3] + 4*G[-1, 0, 0, y]*Zeta[3] -
     48*G[0, -1, -1, y]*Zeta[3] + 48*G[0, -1, 0, y]*Zeta[3] +
     144*G[0, 0, -1, y]*Zeta[3] + (75*G[0, 0, 0, y]*Zeta[3])/4 -
     (775*Zeta[3]^2)/8 + 56*G[-1, y]*Zeta[5] - (1823*G[0, y]*Zeta[5])/20),
 g[17] -> -5/18 + (5*\[Epsilon]*G[0, y])/6 +
   \[Epsilon]^2*((-11*Pi^2)/72 - (5*G[0, 0, y])/2) +
   \[Epsilon]^3*(-2*Pi^2*G[-1, y] + (11*Pi^2*G[0, y])/24 -
     4*G[-1, 0, 0, y] + (15*G[0, 0, 0, y])/2 + (73*Zeta[3])/18) +
   \[Epsilon]^4*((1609*Pi^4)/8640 - 8*Pi^2*G[-1, -1, y] +
     (20*Pi^2*G[-1, 0, y])/3 + 6*Pi^2*G[0, -1, y] -
     (11*Pi^2*G[0, 0, y])/8 - 16*G[-1, -1, 0, 0, y] +
     24*G[-1, 0, 0, 0, y] + 12*G[0, -1, 0, 0, y] -
     (45*G[0, 0, 0, 0, y])/2 - 16*G[-1, y]*Zeta[3] -
     (73*G[0, y]*Zeta[3])/6) + \[Epsilon]^5*((-16*Pi^4*G[-1, y])/45 -
     (1609*Pi^4*G[0, y])/2880 - 20*Pi^2*G[-1, -1, -1, y] +
     (68*Pi^2*G[-1, -1, 0, y])/3 + 24*Pi^2*G[-1, 0, -1, y] -
     19*Pi^2*G[-1, 0, 0, y] + 24*Pi^2*G[0, -1, -1, y] -
     20*Pi^2*G[0, -1, 0, y] - 18*Pi^2*G[0, 0, -1, y] +
     (33*Pi^2*G[0, 0, 0, y])/8 - 40*G[-1, -1, -1, 0, 0, y] +
     96*G[-1, -1, 0, 0, 0, y] + 48*G[-1, 0, -1, 0, 0, y] -
     108*G[-1, 0, 0, 0, 0, y] + 48*G[0, -1, -1, 0, 0, y] -
     72*G[0, -1, 0, 0, 0, y] - 36*G[0, 0, -1, 0, 0, y] +
     (135*G[0, 0, 0, 0, 0, y])/2 + (967*Pi^2*Zeta[3])/72 -
     40*G[-1, -1, y]*Zeta[3] + 40*G[-1, 0, y]*Zeta[3] +
     48*G[0, -1, y]*Zeta[3] + (73*G[0, 0, y]*Zeta[3])/2 +
     (373*Zeta[5])/6) + \[Epsilon]^6*((253213*Pi^6)/311040 - 
     (91*Pi^4*G[-1, -1, y])/45 + (47*Pi^4*G[-1, 0, y])/45 +
     (16*Pi^4*G[0, -1, y])/15 + (1609*Pi^4*G[0, 0, y])/960 -
     44*Pi^2*G[-1, -1, -1, -1, y] + (164*Pi^2*G[-1, -1, -1, 0, y])/3 +
     60*Pi^2*G[-1, -1, 0, -1, y] - 64*Pi^2*G[-1, -1, 0, 0, y] +
     84*Pi^2*G[-1, 0, -1, -1, y] - 76*Pi^2*G[-1, 0, -1, 0, y] -
     72*Pi^2*G[-1, 0, 0, -1, y] + 54*Pi^2*G[-1, 0, 0, 0, y] +
     60*Pi^2*G[0, -1, -1, -1, y] - 68*Pi^2*G[0, -1, -1, 0, y] -
     72*Pi^2*G[0, -1, 0, -1, y] + 57*Pi^2*G[0, -1, 0, 0, y] -
     72*Pi^2*G[0, 0, -1, -1, y] + 60*Pi^2*G[0, 0, -1, 0, y] +
     54*Pi^2*G[0, 0, 0, -1, y] - (99*Pi^2*G[0, 0, 0, 0, y])/8 -
     88*G[-1, -1, -1, -1, 0, 0, y] + 240*G[-1, -1, -1, 0, 0, 0, y] +
     120*G[-1, -1, 0, -1, 0, 0, y] - 432*G[-1, -1, 0, 0, 0, 0, y] +
     168*G[-1, 0, -1, -1, 0, 0, y] - 288*G[-1, 0, -1, 0, 0, 0, y] -
     144*G[-1, 0, 0, -1, 0, 0, y] + 432*G[-1, 0, 0, 0, 0, 0, y] +
     120*G[0, -1, -1, -1, 0, 0, y] - 288*G[0, -1, -1, 0, 0, 0, y] -
     144*G[0, -1, 0, -1, 0, 0, y] + 324*G[0, -1, 0, 0, 0, 0, y] -
     144*G[0, 0, -1, -1, 0, 0, y] + 216*G[0, 0, -1, 0, 0, 0, y] +
     108*G[0, 0, 0, -1, 0, 0, y] - (405*G[0, 0, 0, 0, 0, 0, y])/2 +
     (238*Pi^2*G[-1, y]*Zeta[3])/3 - (967*Pi^2*G[0, y]*Zeta[3])/24 -
     88*G[-1, -1, -1, y]*Zeta[3] + 88*G[-1, -1, 0, y]*Zeta[3] +
     168*G[-1, 0, -1, y]*Zeta[3] - 4*G[-1, 0, 0, y]*Zeta[3] +
     120*G[0, -1, -1, y]*Zeta[3] - 120*G[0, -1, 0, y]*Zeta[3] -
     144*G[0, 0, -1, y]*Zeta[3] - (219*G[0, 0, 0, y]*Zeta[3])/2 +
     (2563*Zeta[3]^2)/36 - 56*G[-1, y]*Zeta[5] - (373*G[0, y]*Zeta[5])/2),
 g[18] -> -49/36 + (11*\[Epsilon]*G[0, y])/4 +
   \[Epsilon]^2*((217*Pi^2)/144 - (17*G[0, 0, y])/4) +
   \[Epsilon]^3*((7*Pi^2*G[-1, y])/4 - (233*Pi^2*G[0, y])/48 +
     (7*G[-1, 0, 0, y])/2 + (3*G[0, 0, 0, y])/4 + (749*Zeta[3])/36) +
   \[Epsilon]^4*((1115*Pi^4)/1152 + (7*Pi^2*G[-1, -1, y])/4 -
     (49*Pi^2*G[-1, 0, y])/12 - (41*Pi^2*G[0, -1, y])/4 +
     (249*Pi^2*G[0, 0, y])/16 + (7*G[-1, -1, 0, 0, y])/2 -
     21*G[-1, 0, 0, 0, y] - (41*G[0, -1, 0, 0, y])/2 +
     (135*G[0, 0, 0, 0, y])/4 + (7*G[-1, y]*Zeta[3])/2 -
     (159*G[0, y]*Zeta[3])/4) + \[Epsilon]^5*((941*Pi^4*G[-1, y])/720 -
     (3137*Pi^4*G[0, y])/1152 + (7*Pi^2*G[-1, -1, -1, y])/4 -
     (49*Pi^2*G[-1, -1, 0, y])/12 - (67*Pi^2*G[-1, 0, -1, y])/4 +
     (115*Pi^2*G[-1, 0, 0, y])/8 - (89*Pi^2*G[0, -1, -1, y])/4 +
     (335*Pi^2*G[0, -1, 0, y])/12 + (183*Pi^2*G[0, 0, -1, y])/4 -
     (795*Pi^2*G[0, 0, 0, y])/16 + (7*G[-1, -1, -1, 0, 0, y])/2 -
     21*G[-1, -1, 0, 0, 0, y] - (67*G[-1, 0, -1, 0, 0, y])/2 +
     (189*G[-1, 0, 0, 0, 0, y])/2 - (89*G[0, -1, -1, 0, 0, y])/2 +
     123*G[0, -1, 0, 0, 0, y] + (183*G[0, 0, -1, 0, 0, y])/2 -
     (837*G[0, 0, 0, 0, 0, y])/4 - (3989*Pi^2*Zeta[3])/144 +
     (7*G[-1, -1, y]*Zeta[3])/2 + (85*G[-1, 0, y]*Zeta[3])/2 -
     (89*G[0, -1, y]*Zeta[3])/2 + (205*G[0, 0, y]*Zeta[3])/4 +
     (1703*Zeta[5])/20) + \[Epsilon]^6*((1577783*Pi^6)/4354560 + 
     (941*Pi^4*G[-1, -1, y])/720 - (1477*Pi^4*G[-1, 0, y])/720 -
     (3763*Pi^4*G[0, -1, y])/720 + (2929*Pi^4*G[0, 0, y])/384 +
     (7*Pi^2*G[-1, -1, -1, -1, y])/4 - (49*Pi^2*G[-1, -1, -1, 0, y])/12 -
     (67*Pi^2*G[-1, -1, 0, -1, y])/4 + (115*Pi^2*G[-1, -1, 0, 0, y])/8 -
     (211*Pi^2*G[-1, 0, -1, -1, y])/4 + (613*Pi^2*G[-1, 0, -1, 0, y])/12 +
     (291*Pi^2*G[-1, 0, 0, -1, y])/4 - (99*Pi^2*G[-1, 0, 0, 0, y])/2 -
     (185*Pi^2*G[0, -1, -1, -1, y])/4 + (719*Pi^2*G[0, -1, -1, 0, y])/12 +
     (389*Pi^2*G[0, -1, 0, -1, y])/4 - (701*Pi^2*G[0, -1, 0, 0, y])/8 +
     (471*Pi^2*G[0, 0, -1, -1, y])/4 - (523*Pi^2*G[0, 0, -1, 0, y])/4 -
     (729*Pi^2*G[0, 0, 0, -1, y])/4 + (2529*Pi^2*G[0, 0, 0, 0, y])/16 +
     (7*G[-1, -1, -1, -1, 0, 0, y])/2 - 21*G[-1, -1, -1, 0, 0, 0, y] -
     (67*G[-1, -1, 0, -1, 0, 0, y])/2 + (189*G[-1, -1, 0, 0, 0, 0, y])/2 -
     (211*G[-1, 0, -1, -1, 0, 0, y])/2 + 201*G[-1, 0, -1, 0, 0, 0, y] +
     (291*G[-1, 0, 0, -1, 0, 0, y])/2 - 378*G[-1, 0, 0, 0, 0, 0, y] -
     (185*G[0, -1, -1, -1, 0, 0, y])/2 + 267*G[0, -1, -1, 0, 0, 0, y] +
     (389*G[0, -1, 0, -1, 0, 0, y])/2 - (1107*G[0, -1, 0, 0, 0, 0, y])/2 +
     (471*G[0, 0, -1, -1, 0, 0, y])/2 - 549*G[0, 0, -1, 0, 0, 0, y] -
     (729*G[0, 0, 0, -1, 0, 0, y])/2 + (3807*G[0, 0, 0, 0, 0, 0, y])/4 -
     (455*Pi^2*G[-1, y]*Zeta[3])/24 + (4645*Pi^2*G[0, y]*Zeta[3])/48 +
     (7*G[-1, -1, -1, y]*Zeta[3])/2 + (85*G[-1, -1, 0, y]*Zeta[3])/2 -
     (211*G[-1, 0, -1, y]*Zeta[3])/2 - 157*G[-1, 0, 0, y]*Zeta[3] -
     (185*G[0, -1, -1, y]*Zeta[3])/2 - (59*G[0, -1, 0, y]*Zeta[3])/2 +
     (471*G[0, 0, -1, y]*Zeta[3])/2 + (201*G[0, 0, 0, y]*Zeta[3])/4 -
     (9145*Zeta[3]^2)/72 - (49*G[-1, y]*Zeta[5])/2 -
     (1573*G[0, y]*Zeta[5])/20), g[19] -> -1/4 + (\[Epsilon]*G[0, y])/4 +
   \[Epsilon]^2*(-Pi^2/48 - G[0, 0, y]/4) +
   \[Epsilon]^3*((Pi^2*G[-1, y])/2 - (23*Pi^2*G[0, y])/48 +
     G[-1, 0, 0, y] - (3*G[0, 0, 0, y])/4 - (13*Zeta[3])/4) +
   \[Epsilon]^4*((-163*Pi^4)/1920 + (Pi^2*G[-1, -1, y])/2 -
     (7*Pi^2*G[-1, 0, y])/6 - Pi^2*G[0, -1, y] + (79*Pi^2*G[0, 0, y])/48 +
     G[-1, -1, 0, 0, y] - 6*G[-1, 0, 0, 0, y] - 2*G[0, -1, 0, 0, y] +
     (27*G[0, 0, 0, 0, y])/4 + G[-1, y]*Zeta[3] + (9*G[0, y]*Zeta[3])/4) +
   \[Epsilon]^5*((107*Pi^4*G[-1, y])/360 - (1223*Pi^4*G[0, y])/5760 +
     (Pi^2*G[-1, -1, -1, y])/2 - (7*Pi^2*G[-1, -1, 0, y])/6 -
     (9*Pi^2*G[-1, 0, -1, y])/2 + (47*Pi^2*G[-1, 0, 0, y])/12 -
     Pi^2*G[0, -1, -1, y] + (7*Pi^2*G[0, -1, 0, y])/3 +
     (11*Pi^2*G[0, 0, -1, y])/2 - (89*Pi^2*G[0, 0, 0, y])/16 +
     G[-1, -1, -1, 0, 0, y] - 6*G[-1, -1, 0, 0, 0, y] -
     9*G[-1, 0, -1, 0, 0, y] + 27*G[-1, 0, 0, 0, 0, y] -
     2*G[0, -1, -1, 0, 0, y] + 12*G[0, -1, 0, 0, 0, y] +
     11*G[0, 0, -1, 0, 0, y] - (135*G[0, 0, 0, 0, 0, y])/4 +
     (43*Pi^2*Zeta[3])/48 + G[-1, -1, y]*Zeta[3] + 11*G[-1, 0, y]*Zeta[3] -
     2*G[0, -1, y]*Zeta[3] - (53*G[0, 0, y]*Zeta[3])/4 -
     (1227*Zeta[5])/20) + \[Epsilon]^6*((-180503*Pi^6)/1451520 + 
     (107*Pi^4*G[-1, -1, y])/360 - (49*Pi^4*G[-1, 0, y])/120 -
     (107*Pi^4*G[0, -1, y])/180 + (715*Pi^4*G[0, 0, y])/1152 +
     (Pi^2*G[-1, -1, -1, -1, y])/2 - (7*Pi^2*G[-1, -1, -1, 0, y])/6 -
     (9*Pi^2*G[-1, -1, 0, -1, y])/2 + (47*Pi^2*G[-1, -1, 0, 0, y])/12 -
     (25*Pi^2*G[-1, 0, -1, -1, y])/2 + (79*Pi^2*G[-1, 0, -1, 0, y])/6 +
     (37*Pi^2*G[-1, 0, 0, -1, y])/2 - 13*Pi^2*G[-1, 0, 0, 0, y] -
     Pi^2*G[0, -1, -1, -1, y] + (7*Pi^2*G[0, -1, -1, 0, y])/3 +
     9*Pi^2*G[0, -1, 0, -1, y] - (47*Pi^2*G[0, -1, 0, 0, y])/6 +
     (27*Pi^2*G[0, 0, -1, -1, y])/2 - (31*Pi^2*G[0, 0, -1, 0, y])/2 -
     24*Pi^2*G[0, 0, 0, -1, y] + (297*Pi^2*G[0, 0, 0, 0, y])/16 +
     G[-1, -1, -1, -1, 0, 0, y] - 6*G[-1, -1, -1, 0, 0, 0, y] -
     9*G[-1, -1, 0, -1, 0, 0, y] + 27*G[-1, -1, 0, 0, 0, 0, y] -
     25*G[-1, 0, -1, -1, 0, 0, y] + 54*G[-1, 0, -1, 0, 0, 0, y] +
     37*G[-1, 0, 0, -1, 0, 0, y] - 108*G[-1, 0, 0, 0, 0, 0, y] -
     2*G[0, -1, -1, -1, 0, 0, y] + 12*G[0, -1, -1, 0, 0, 0, y] +
     18*G[0, -1, 0, -1, 0, 0, y] - 54*G[0, -1, 0, 0, 0, 0, y] +
     27*G[0, 0, -1, -1, 0, 0, y] - 66*G[0, 0, -1, 0, 0, 0, y] -
     48*G[0, 0, 0, -1, 0, 0, y] + (567*G[0, 0, 0, 0, 0, 0, y])/4 -
     (27*Pi^2*G[-1, y]*Zeta[3])/4 + (281*Pi^2*G[0, y]*Zeta[3])/48 +
     G[-1, -1, -1, y]*Zeta[3] + 11*G[-1, -1, 0, y]*Zeta[3] -
     25*G[-1, 0, -1, y]*Zeta[3] - 46*G[-1, 0, 0, y]*Zeta[3] -
     2*G[0, -1, -1, y]*Zeta[3] - 22*G[0, -1, 0, y]*Zeta[3] +
     27*G[0, 0, -1, y]*Zeta[3] + (237*G[0, 0, 0, y]*Zeta[3])/4 +
     (939*Zeta[3]^2)/8 - 15*G[-1, y]*Zeta[5] + (1527*G[0, y]*Zeta[5])/20),
 g[20] -> \[Epsilon]^2*(-Pi^2/4 - G[0, 0, y]/2) +
   \[Epsilon]^3*(-(Pi^2*G[-1, y])/4 + (7*Pi^2*G[0, y])/12 -
     G[-1, 0, 0, y]/2 + 3*G[0, 0, 0, y] - Zeta[3]/2) +
   \[Epsilon]^4*((-131*Pi^4)/720 - (Pi^2*G[-1, -1, y])/4 +
     (7*Pi^2*G[-1, 0, y])/12 + (7*Pi^2*G[0, -1, y])/4 -
     (47*Pi^2*G[0, 0, y])/24 - G[-1, -1, 0, 0, y]/2 +
     3*G[-1, 0, 0, 0, y] + (7*G[0, -1, 0, 0, y])/2 -
     (27*G[0, 0, 0, 0, y])/2 - (G[-1, y]*Zeta[3])/2 -
     (7*G[0, y]*Zeta[3])/2) + \[Epsilon]^5*((-131*Pi^4*G[-1, y])/720 +
     (109*Pi^4*G[0, y])/240 - (Pi^2*G[-1, -1, -1, y])/4 +
     (7*Pi^2*G[-1, -1, 0, y])/12 + (7*Pi^2*G[-1, 0, -1, y])/4 -
     (47*Pi^2*G[-1, 0, 0, y])/24 + (11*Pi^2*G[0, -1, -1, y])/4 -
     (53*Pi^2*G[0, -1, 0, y])/12 - (33*Pi^2*G[0, 0, -1, y])/4 +
     (13*Pi^2*G[0, 0, 0, y])/2 - G[-1, -1, -1, 0, 0, y]/2 +
     3*G[-1, -1, 0, 0, 0, y] + (7*G[-1, 0, -1, 0, 0, y])/2 -
     (27*G[-1, 0, 0, 0, 0, y])/2 + (11*G[0, -1, -1, 0, 0, y])/2 -
     21*G[0, -1, 0, 0, 0, y] - (33*G[0, 0, -1, 0, 0, y])/2 +
     54*G[0, 0, 0, 0, 0, y] + (49*Pi^2*Zeta[3])/24 -
     (G[-1, -1, y]*Zeta[3])/2 - (7*G[-1, 0, y]*Zeta[3])/2 +
     (11*G[0, -1, y]*Zeta[3])/2 + 17*G[0, 0, y]*Zeta[3] - (27*Zeta[5])/2) +
   \[Epsilon]^6*((-28949*Pi^6)/120960 - (131*Pi^4*G[-1, -1, y])/720 +
     (109*Pi^4*G[-1, 0, y])/240 + (367*Pi^4*G[0, -1, y])/240 -
     (3877*Pi^4*G[0, 0, y])/2880 - (Pi^2*G[-1, -1, -1, -1, y])/4 +
     (7*Pi^2*G[-1, -1, -1, 0, y])/12 + (7*Pi^2*G[-1, -1, 0, -1, y])/4 -
     (47*Pi^2*G[-1, -1, 0, 0, y])/24 + (11*Pi^2*G[-1, 0, -1, -1, y])/4 -
     (53*Pi^2*G[-1, 0, -1, 0, y])/12 - (33*Pi^2*G[-1, 0, 0, -1, y])/4 +
     (13*Pi^2*G[-1, 0, 0, 0, y])/2 + (39*Pi^2*G[0, -1, -1, -1, y])/4 -
     (35*Pi^2*G[0, -1, -1, 0, y])/4 - (61*Pi^2*G[0, -1, 0, -1, y])/4 +
     (353*Pi^2*G[0, -1, 0, 0, y])/24 - (121*Pi^2*G[0, 0, -1, -1, y])/4 +
     (319*Pi^2*G[0, 0, -1, 0, y])/12 + (135*Pi^2*G[0, 0, 0, -1, y])/4 -
     (171*Pi^2*G[0, 0, 0, 0, y])/8 - G[-1, -1, -1, -1, 0, 0, y]/2 +
     3*G[-1, -1, -1, 0, 0, 0, y] + (7*G[-1, -1, 0, -1, 0, 0, y])/2 -
     (27*G[-1, -1, 0, 0, 0, 0, y])/2 + (11*G[-1, 0, -1, -1, 0, 0, y])/2 -
     21*G[-1, 0, -1, 0, 0, 0, y] - (33*G[-1, 0, 0, -1, 0, 0, y])/2 +
     54*G[-1, 0, 0, 0, 0, 0, y] + (39*G[0, -1, -1, -1, 0, 0, y])/2 -
     33*G[0, -1, -1, 0, 0, 0, y] - (61*G[0, -1, 0, -1, 0, 0, y])/2 +
     (189*G[0, -1, 0, 0, 0, 0, y])/2 - (121*G[0, 0, -1, -1, 0, 0, y])/2 +
     99*G[0, 0, -1, 0, 0, 0, y] + (135*G[0, 0, 0, -1, 0, 0, y])/2 -
     (405*G[0, 0, 0, 0, 0, 0, y])/2 + (49*Pi^2*G[-1, y]*Zeta[3])/24 -
     (49*Pi^2*G[0, y]*Zeta[3])/24 - (G[-1, -1, -1, y]*Zeta[3])/2 -
     (7*G[-1, -1, 0, y]*Zeta[3])/2 + (11*G[-1, 0, -1, y]*Zeta[3])/2 +
     17*G[-1, 0, 0, y]*Zeta[3] + (39*G[0, -1, -1, y]*Zeta[3])/2 +
     (17*G[0, -1, 0, y]*Zeta[3])/2 - (121*G[0, 0, -1, y]*Zeta[3])/2 -
     (141*G[0, 0, 0, y]*Zeta[3])/2 - (59*Zeta[3]^2)/2 -
     (27*G[-1, y]*Zeta[5])/2 - (93*G[0, y]*Zeta[5])/2),
 g[21] -> -7/3 + (13*\[Epsilon]*G[0, y])/3 +
   \[Epsilon]^2*((121*Pi^2)/36 - 5*G[0, 0, y]) +
   \[Epsilon]^3*(5*Pi^2*G[-1, y] - (43*Pi^2*G[0, y])/4 +
     10*G[-1, 0, 0, y] - 9*G[0, 0, 0, y] + (131*Zeta[3])/3) +
   \[Epsilon]^4*((2029*Pi^4)/864 + 8*Pi^2*G[-1, -1, y] -
     (38*Pi^2*G[-1, 0, y])/3 - 27*Pi^2*G[0, -1, y] +
     (137*Pi^2*G[0, 0, y])/4 + 16*G[-1, -1, 0, 0, y] -
     60*G[-1, 0, 0, 0, y] - 54*G[0, -1, 0, 0, y] + 99*G[0, 0, 0, 0, y] +
     16*G[-1, y]*Zeta[3] - (257*G[0, y]*Zeta[3])/3) +
   \[Epsilon]^5*((667*Pi^4*G[-1, y])/180 - (1925*Pi^4*G[0, y])/288 +
     11*Pi^2*G[-1, -1, -1, y] - (59*Pi^2*G[-1, -1, 0, y])/3 -
     48*Pi^2*G[-1, 0, -1, y] + (87*Pi^2*G[-1, 0, 0, y])/2 -
     72*Pi^2*G[0, -1, -1, y] + 78*Pi^2*G[0, -1, 0, y] +
     117*Pi^2*G[0, 0, -1, y] - (435*Pi^2*G[0, 0, 0, y])/4 +
     22*G[-1, -1, -1, 0, 0, y] - 96*G[-1, -1, 0, 0, 0, y] -
     96*G[-1, 0, -1, 0, 0, y] + 270*G[-1, 0, 0, 0, 0, y] -
     144*G[0, -1, -1, 0, 0, y] + 324*G[0, -1, 0, 0, 0, y] +
     234*G[0, 0, -1, 0, 0, y] - 513*G[0, 0, 0, 0, 0, y] -
     (2141*Pi^2*Zeta[3])/36 + 22*G[-1, -1, y]*Zeta[3] +
     74*G[-1, 0, y]*Zeta[3] - 144*G[0, -1, y]*Zeta[3] +
     121*G[0, 0, y]*Zeta[3] + (1107*Zeta[5])/5) +
   \[Epsilon]^6*((40333*Pi^6)/40320 + (53*Pi^4*G[-1, -1, y])/9 -
     (757*Pi^4*G[-1, 0, y])/90 - (309*Pi^4*G[0, -1, y])/20 +
     (607*Pi^4*G[0, 0, y])/32 + 14*Pi^2*G[-1, -1, -1, -1, y] -
     (80*Pi^2*G[-1, -1, -1, 0, y])/3 - 69*Pi^2*G[-1, -1, 0, -1, y] +
     67*Pi^2*G[-1, -1, 0, 0, y] - 153*Pi^2*G[-1, 0, -1, -1, y] +
     147*Pi^2*G[-1, 0, -1, 0, y] + 216*Pi^2*G[-1, 0, 0, -1, y] -
     147*Pi^2*G[-1, 0, 0, 0, y] - 189*Pi^2*G[0, -1, -1, -1, y] +
     207*Pi^2*G[0, -1, -1, 0, y] + 288*Pi^2*G[0, -1, 0, -1, y] -
     (489*Pi^2*G[0, -1, 0, 0, y])/2 + 360*Pi^2*G[0, 0, -1, -1, y] -
     354*Pi^2*G[0, 0, -1, 0, y] - 459*Pi^2*G[0, 0, 0, -1, y] +
     (1377*Pi^2*G[0, 0, 0, 0, y])/4 + 28*G[-1, -1, -1, -1, 0, 0, y] -
     132*G[-1, -1, -1, 0, 0, 0, y] - 138*G[-1, -1, 0, -1, 0, 0, y] +
     432*G[-1, -1, 0, 0, 0, 0, y] - 306*G[-1, 0, -1, -1, 0, 0, y] +
     576*G[-1, 0, -1, 0, 0, 0, y] + 432*G[-1, 0, 0, -1, 0, 0, y] -
     1080*G[-1, 0, 0, 0, 0, 0, y] - 378*G[0, -1, -1, -1, 0, 0, y] +
     864*G[0, -1, -1, 0, 0, 0, y] + 576*G[0, -1, 0, -1, 0, 0, y] -
     1458*G[0, -1, 0, 0, 0, 0, y] + 720*G[0, 0, -1, -1, 0, 0, y] -
     1404*G[0, 0, -1, 0, 0, 0, y] - 918*G[0, 0, 0, -1, 0, 0, y] +
     2187*G[0, 0, 0, 0, 0, 0, y] - (199*Pi^2*G[-1, y]*Zeta[3])/3 +
     (823*Pi^2*G[0, y]*Zeta[3])/4 + 28*G[-1, -1, -1, y]*Zeta[3] +
     116*G[-1, -1, 0, y]*Zeta[3] - 306*G[-1, 0, -1, y]*Zeta[3] -
     320*G[-1, 0, 0, y]*Zeta[3] - 378*G[0, -1, -1, y]*Zeta[3] +
     90*G[0, -1, 0, y]*Zeta[3] + 720*G[0, 0, -1, y]*Zeta[3] +
     45*G[0, 0, 0, y]*Zeta[3] - (2095*Zeta[3]^2)/6 + 128*G[-1, y]*Zeta[5] -
     (1553*G[0, y]*Zeta[5])/5), g[22] -> -1 + \[Epsilon]*G[0, y] +
   \[Epsilon]^2*((11*Pi^2)/12 - G[0, 0, y]) +
   \[Epsilon]^3*(2*Pi^2*G[-1, y] - (35*Pi^2*G[0, y])/12 +
     4*G[-1, 0, 0, y] - 3*G[0, 0, 0, y] + 19*Zeta[3]) +
   \[Epsilon]^4*((293*Pi^4)/480 + 6*Pi^2*G[-1, -1, y] -
     6*Pi^2*G[-1, 0, y] - 8*Pi^2*G[0, -1, y] + (107*Pi^2*G[0, 0, y])/12 +
     12*G[-1, -1, 0, 0, y] - 24*G[-1, 0, 0, 0, y] - 16*G[0, -1, 0, 0, y] +
     27*G[0, 0, 0, 0, y] + 12*G[-1, y]*Zeta[3] - 31*G[0, y]*Zeta[3]) +
   \[Epsilon]^5*((11*Pi^4*G[-1, y])/10 - (821*Pi^4*G[0, y])/480 +
     18*Pi^2*G[-1, -1, -1, y] - 18*Pi^2*G[-1, -1, 0, y] -
     22*Pi^2*G[-1, 0, -1, y] + (55*Pi^2*G[-1, 0, 0, y])/3 -
     24*Pi^2*G[0, -1, -1, y] + 24*Pi^2*G[0, -1, 0, y] +
     30*Pi^2*G[0, 0, -1, y] - (109*Pi^2*G[0, 0, 0, y])/4 +
     36*G[-1, -1, -1, 0, 0, y] - 72*G[-1, -1, 0, 0, 0, y] -
     44*G[-1, 0, -1, 0, 0, y] + 108*G[-1, 0, 0, 0, 0, y] -
     48*G[0, -1, -1, 0, 0, y] + 96*G[0, -1, 0, 0, 0, y] +
     60*G[0, 0, -1, 0, 0, y] - 135*G[0, 0, 0, 0, 0, y] -
     (233*Pi^2*Zeta[3])/12 + 36*G[-1, -1, y]*Zeta[3] -
     20*G[-1, 0, y]*Zeta[3] - 48*G[0, -1, y]*Zeta[3] +
     51*G[0, 0, y]*Zeta[3] + (413*Zeta[5])/5) +
   \[Epsilon]^6*((1943*Pi^6)/10368 + (5*Pi^4*G[-1, -1, y])/2 -
     (53*Pi^4*G[-1, 0, y])/18 - (18*Pi^4*G[0, -1, y])/5 +
     (6703*Pi^4*G[0, 0, y])/1440 + 54*Pi^2*G[-1, -1, -1, -1, y] -
     54*Pi^2*G[-1, -1, -1, 0, y] - 58*Pi^2*G[-1, -1, 0, -1, y] +
     (157*Pi^2*G[-1, -1, 0, 0, y])/3 - 74*Pi^2*G[-1, 0, -1, -1, y] +
     (206*Pi^2*G[-1, 0, -1, 0, y])/3 + 78*Pi^2*G[-1, 0, 0, -1, y] -
     56*Pi^2*G[-1, 0, 0, 0, y] - 72*Pi^2*G[0, -1, -1, -1, y] +
     72*Pi^2*G[0, -1, -1, 0, y] + 80*Pi^2*G[0, -1, 0, -1, y] -
     (212*Pi^2*G[0, -1, 0, 0, y])/3 + 98*Pi^2*G[0, 0, -1, -1, y] -
     (278*Pi^2*G[0, 0, -1, 0, y])/3 - 108*Pi^2*G[0, 0, 0, -1, y] +
     (333*Pi^2*G[0, 0, 0, 0, y])/4 + 108*G[-1, -1, -1, -1, 0, 0, y] -
     216*G[-1, -1, -1, 0, 0, 0, y] - 116*G[-1, -1, 0, -1, 0, 0, y] +
     324*G[-1, -1, 0, 0, 0, 0, y] - 148*G[-1, 0, -1, -1, 0, 0, y] +
     264*G[-1, 0, -1, 0, 0, 0, y] + 156*G[-1, 0, 0, -1, 0, 0, y] -
     432*G[-1, 0, 0, 0, 0, 0, y] - 144*G[0, -1, -1, -1, 0, 0, y] +
     288*G[0, -1, -1, 0, 0, 0, y] + 160*G[0, -1, 0, -1, 0, 0, y] -
     432*G[0, -1, 0, 0, 0, 0, y] + 196*G[0, 0, -1, -1, 0, 0, y] -
     360*G[0, 0, -1, 0, 0, 0, y] - 216*G[0, 0, 0, -1, 0, 0, y] +
     567*G[0, 0, 0, 0, 0, 0, y] - 49*Pi^2*G[-1, y]*Zeta[3] +
     (821*Pi^2*G[0, y]*Zeta[3])/12 + 108*G[-1, -1, -1, y]*Zeta[3] -
     92*G[-1, -1, 0, y]*Zeta[3] - 148*G[-1, 0, -1, y]*Zeta[3] -
     24*G[-1, 0, 0, y]*Zeta[3] - 144*G[0, -1, -1, y]*Zeta[3] +
     112*G[0, -1, 0, y]*Zeta[3] + 196*G[0, 0, -1, y]*Zeta[3] -
     27*G[0, 0, 0, y]*Zeta[3] - (421*Zeta[3]^2)/2 + 140*G[-1, y]*Zeta[5] -
     (1113*G[0, y]*Zeta[5])/5),
 g[23] -> -25/9 + (17*\[Epsilon]*G[0, y])/3 +
   \[Epsilon]^2*((13*Pi^2)/4 - 9*G[0, 0, y]) +
   \[Epsilon]^3*(3*Pi^2*G[-1, y] - (125*Pi^2*G[0, y])/12 +
     6*G[-1, 0, 0, y] + 3*G[0, 0, 0, y] + (485*Zeta[3])/9) +
   \[Epsilon]^4*((11173*Pi^4)/4320 + 3*Pi^2*G[-1, -1, y] -
     7*Pi^2*G[-1, 0, y] - 21*Pi^2*G[0, -1, y] + (133*Pi^2*G[0, 0, y])/4 +
     6*G[-1, -1, 0, 0, y] - 36*G[-1, 0, 0, 0, y] - 42*G[0, -1, 0, 0, y] +
     63*G[0, 0, 0, 0, y] + 6*G[-1, y]*Zeta[3] - (349*G[0, y]*Zeta[3])/3) +
   \[Epsilon]^5*((167*Pi^4*G[-1, y])/60 - (3551*Pi^4*G[0, y])/480 +
     3*Pi^2*G[-1, -1, -1, y] - 7*Pi^2*G[-1, -1, 0, y] -
     27*Pi^2*G[-1, 0, -1, y] + (51*Pi^2*G[-1, 0, 0, y])/2 -
     57*Pi^2*G[0, -1, -1, y] + 61*Pi^2*G[0, -1, 0, y] +
     99*Pi^2*G[0, 0, -1, y] - (423*Pi^2*G[0, 0, 0, y])/4 +
     6*G[-1, -1, -1, 0, 0, y] - 36*G[-1, -1, 0, 0, 0, y] -
     54*G[-1, 0, -1, 0, 0, y] + 162*G[-1, 0, 0, 0, 0, y] -
     114*G[0, -1, -1, 0, 0, y] + 252*G[0, -1, 0, 0, 0, y] +
     198*G[0, 0, -1, 0, 0, y] - 405*G[0, 0, 0, 0, 0, y] -
     (217*Pi^2*Zeta[3])/4 + 6*G[-1, -1, y]*Zeta[3] +
     66*G[-1, 0, y]*Zeta[3] - 114*G[0, -1, y]*Zeta[3] +
     213*G[0, 0, y]*Zeta[3] + 347*Zeta[5]) +
   \[Epsilon]^6*((231221*Pi^6)/155520 + (167*Pi^4*G[-1, -1, y])/60 -
     (343*Pi^4*G[-1, 0, y])/60 - (761*Pi^4*G[0, -1, y])/60 +
     (10133*Pi^4*G[0, 0, y])/480 + 3*Pi^2*G[-1, -1, -1, -1, y] -
     7*Pi^2*G[-1, -1, -1, 0, y] - 27*Pi^2*G[-1, -1, 0, -1, y] +
     (51*Pi^2*G[-1, -1, 0, 0, y])/2 - 99*Pi^2*G[-1, 0, -1, -1, y] +
     87*Pi^2*G[-1, 0, -1, 0, y] + 135*Pi^2*G[-1, 0, 0, -1, y] -
     90*Pi^2*G[-1, 0, 0, 0, y] - 165*Pi^2*G[0, -1, -1, -1, y] +
     169*Pi^2*G[0, -1, -1, 0, y] + 225*Pi^2*G[0, -1, 0, -1, y] -
     (381*Pi^2*G[0, -1, 0, 0, y])/2 + 315*Pi^2*G[0, 0, -1, -1, y] -
     303*Pi^2*G[0, 0, -1, 0, y] - 405*Pi^2*G[0, 0, 0, -1, y] +
     (1341*Pi^2*G[0, 0, 0, 0, y])/4 + 6*G[-1, -1, -1, -1, 0, 0, y] -
     36*G[-1, -1, -1, 0, 0, 0, y] - 54*G[-1, -1, 0, -1, 0, 0, y] +
     162*G[-1, -1, 0, 0, 0, 0, y] - 198*G[-1, 0, -1, -1, 0, 0, y] +
     324*G[-1, 0, -1, 0, 0, 0, y] + 270*G[-1, 0, 0, -1, 0, 0, y] -
     648*G[-1, 0, 0, 0, 0, 0, y] - 330*G[0, -1, -1, -1, 0, 0, y] +
     684*G[0, -1, -1, 0, 0, 0, y] + 450*G[0, -1, 0, -1, 0, 0, y] -
     1134*G[0, -1, 0, 0, 0, 0, y] + 630*G[0, 0, -1, -1, 0, 0, y] -
     1188*G[0, 0, -1, 0, 0, 0, y] - 810*G[0, 0, 0, -1, 0, 0, y] +
     1863*G[0, 0, 0, 0, 0, 0, y] - (61*Pi^2*G[-1, y]*Zeta[3])/2 +
     (2281*Pi^2*G[0, y]*Zeta[3])/12 + 6*G[-1, -1, -1, y]*Zeta[3] +
     66*G[-1, -1, 0, y]*Zeta[3] - 198*G[-1, 0, -1, y]*Zeta[3] -
     228*G[-1, 0, 0, y]*Zeta[3] - 330*G[0, -1, -1, y]*Zeta[3] +
     114*G[0, -1, 0, y]*Zeta[3] + 630*G[0, 0, -1, y]*Zeta[3] -
     231*G[0, 0, 0, y]*Zeta[3] - (7681*Zeta[3]^2)/18 +
     174*G[-1, y]*Zeta[5] - (3437*G[0, y]*Zeta[5])/5),
 g[24] -> 16/9 - (11*\[Epsilon]*G[0, y])/3 +
   \[Epsilon]^2*((-3*Pi^2)/2 + 6*G[0, 0, y]) +
   \[Epsilon]^3*((-3*Pi^2*G[-1, y])/2 + (65*Pi^2*G[0, y])/12 -
     3*G[-1, 0, 0, y] - 3*G[0, 0, 0, y] - (131*Zeta[3])/9) +
   \[Epsilon]^4*((-1411*Pi^4)/1080 - (3*Pi^2*G[-1, -1, y])/2 +
     (7*Pi^2*G[-1, 0, y])/2 + (23*Pi^2*G[0, -1, y])/2 -
     19*Pi^2*G[0, 0, y] - 3*G[-1, -1, 0, 0, y] + 18*G[-1, 0, 0, 0, y] +
     23*G[0, -1, 0, 0, y] - 36*G[0, 0, 0, 0, y] - 3*G[-1, y]*Zeta[3] +
     (82*G[0, y]*Zeta[3])/3) + \[Epsilon]^5*((-13*Pi^4*G[-1, y])/8 +
     (683*Pi^4*G[0, y])/160 - (3*Pi^2*G[-1, -1, -1, y])/2 +
     (7*Pi^2*G[-1, -1, 0, y])/2 + (35*Pi^2*G[-1, 0, -1, y])/2 -
     (55*Pi^2*G[-1, 0, 0, y])/4 + (47*Pi^2*G[0, -1, -1, y])/2 -
     (185*Pi^2*G[0, -1, 0, y])/6 - (119*Pi^2*G[0, 0, -1, y])/2 +
     (261*Pi^2*G[0, 0, 0, y])/4 - 3*G[-1, -1, -1, 0, 0, y] +
     18*G[-1, -1, 0, 0, 0, y] + 35*G[-1, 0, -1, 0, 0, y] -
     81*G[-1, 0, 0, 0, 0, y] + 47*G[0, -1, -1, 0, 0, y] -
     138*G[0, -1, 0, 0, 0, y] - 119*G[0, 0, -1, 0, 0, y] +
     243*G[0, 0, 0, 0, 0, y] + (73*Pi^2*Zeta[3])/4 -
     3*G[-1, -1, y]*Zeta[3] - 49*G[-1, 0, y]*Zeta[3] +
     47*G[0, -1, y]*Zeta[3] - 33*G[0, 0, y]*Zeta[3] - (301*Zeta[5])/15) +
   \[Epsilon]^6*((-624607*Pi^6)/544320 - (13*Pi^4*G[-1, -1, y])/8 +
     (323*Pi^4*G[-1, 0, y])/120 + (641*Pi^4*G[0, -1, y])/72 -
     (665*Pi^4*G[0, 0, y])/48 - (3*Pi^2*G[-1, -1, -1, -1, y])/2 +
     (7*Pi^2*G[-1, -1, -1, 0, y])/2 + (35*Pi^2*G[-1, -1, 0, -1, y])/2 -
     (55*Pi^2*G[-1, -1, 0, 0, y])/4 + (107*Pi^2*G[-1, 0, -1, -1, y])/2 -
     (317*Pi^2*G[-1, 0, -1, 0, y])/6 - (151*Pi^2*G[-1, 0, 0, -1, y])/2 +
     51*Pi^2*G[-1, 0, 0, 0, y] + (71*Pi^2*G[0, -1, -1, -1, y])/2 -
     (353*Pi^2*G[0, -1, -1, 0, y])/6 - (247*Pi^2*G[0, -1, 0, -1, y])/2 +
     (427*Pi^2*G[0, -1, 0, 0, y])/4 - (311*Pi^2*G[0, 0, -1, -1, y])/2 +
     (1025*Pi^2*G[0, 0, -1, 0, y])/6 + (531*Pi^2*G[0, 0, 0, -1, y])/2 -
     (441*Pi^2*G[0, 0, 0, 0, y])/2 - 3*G[-1, -1, -1, -1, 0, 0, y] +
     18*G[-1, -1, -1, 0, 0, 0, y] + 35*G[-1, -1, 0, -1, 0, 0, y] -
     81*G[-1, -1, 0, 0, 0, 0, y] + 107*G[-1, 0, -1, -1, 0, 0, y] -
     210*G[-1, 0, -1, 0, 0, 0, y] - 151*G[-1, 0, 0, -1, 0, 0, y] +
     324*G[-1, 0, 0, 0, 0, 0, y] + 71*G[0, -1, -1, -1, 0, 0, y] -
     282*G[0, -1, -1, 0, 0, 0, y] - 247*G[0, -1, 0, -1, 0, 0, y] +
     621*G[0, -1, 0, 0, 0, 0, y] - 311*G[0, 0, -1, -1, 0, 0, y] +
     714*G[0, 0, -1, 0, 0, 0, y] + 531*G[0, 0, 0, -1, 0, 0, y] -
     1134*G[0, 0, 0, 0, 0, 0, y] - (37*Pi^2*G[-1, y]*Zeta[3])/12 -
     (220*Pi^2*G[0, y]*Zeta[3])/3 - 3*G[-1, -1, -1, y]*Zeta[3] -
     49*G[-1, -1, 0, y]*Zeta[3] + 107*G[-1, 0, -1, y]*Zeta[3] +
     138*G[-1, 0, 0, y]*Zeta[3] + 71*G[0, -1, -1, y]*Zeta[3] +
     141*G[0, -1, 0, y]*Zeta[3] - 311*G[0, 0, -1, y]*Zeta[3] -
     48*G[0, 0, 0, y]*Zeta[3] + (167*Zeta[3]^2)/9 + 57*G[-1, y]*Zeta[5] -
     (444*G[0, y]*Zeta[5])/5),
 g[25] -> -49/36 + (5*\[Epsilon]*G[0, y])/2 +
   \[Epsilon]^2*((241*Pi^2)/144 - 3*G[0, 0, y]) +
   \[Epsilon]^3*((11*Pi^2*G[-1, y])/4 - (47*Pi^2*G[0, y])/8 +
     (11*G[-1, 0, 0, y])/2 - (9*G[0, 0, 0, y])/2 + (641*Zeta[3])/36) +
   \[Epsilon]^4*((847*Pi^4)/640 + (23*Pi^2*G[-1, -1, y])/4 -
     (89*Pi^2*G[-1, 0, y])/12 - (63*Pi^2*G[0, -1, y])/4 +
     (39*Pi^2*G[0, 0, y])/2 + (23*G[-1, -1, 0, 0, y])/2 -
     33*G[-1, 0, 0, 0, y] - (63*G[0, -1, 0, 0, y])/2 +
     54*G[0, 0, 0, 0, y] + (23*G[-1, y]*Zeta[3])/2 - 39*G[0, y]*Zeta[3]) +
   \[Epsilon]^5*((1609*Pi^4*G[-1, y])/720 - (4141*Pi^4*G[0, y])/960 +
     (35*Pi^2*G[-1, -1, -1, y])/4 - (173*Pi^2*G[-1, -1, 0, y])/12 -
     (119*Pi^2*G[-1, 0, -1, y])/4 + (207*Pi^2*G[-1, 0, 0, y])/8 -
     (171*Pi^2*G[0, -1, -1, y])/4 + (183*Pi^2*G[0, -1, 0, y])/4 +
     (287*Pi^2*G[0, 0, -1, y])/4 - (513*Pi^2*G[0, 0, 0, y])/8 +
     (35*G[-1, -1, -1, 0, 0, y])/2 - 69*G[-1, -1, 0, 0, 0, y] -
     (119*G[-1, 0, -1, 0, 0, y])/2 + (297*G[-1, 0, 0, 0, 0, y])/2 -
     (171*G[0, -1, -1, 0, 0, y])/2 + 189*G[0, -1, 0, 0, 0, y] +
     (287*G[0, 0, -1, 0, 0, y])/2 - (567*G[0, 0, 0, 0, 0, y])/2 -
     (3737*Pi^2*Zeta[3])/144 + (35*G[-1, -1, y]*Zeta[3])/2 +
     (65*G[-1, 0, y]*Zeta[3])/2 - (171*G[0, -1, y]*Zeta[3])/2 +
     (117*G[0, 0, y]*Zeta[3])/2 + (1143*Zeta[5])/20) +
   \[Epsilon]^6*((3710783*Pi^6)/4354560 + (3181*Pi^4*G[-1, -1, y])/720 -
     (4181*Pi^4*G[-1, 0, y])/720 - (185*Pi^4*G[0, -1, y])/16 +
     (2111*Pi^4*G[0, 0, y])/160 + (47*Pi^2*G[-1, -1, -1, -1, y])/4 -
     (257*Pi^2*G[-1, -1, -1, 0, y])/12 - (203*Pi^2*G[-1, -1, 0, -1, y])/4 +
     (395*Pi^2*G[-1, -1, 0, 0, y])/8 - (371*Pi^2*G[-1, 0, -1, -1, y])/4 +
     (1085*Pi^2*G[-1, 0, -1, 0, y])/12 + (531*Pi^2*G[-1, 0, 0, -1, y])/4 -
     (177*Pi^2*G[-1, 0, 0, 0, y])/2 - (471*Pi^2*G[0, -1, -1, -1, y])/4 +
     (499*Pi^2*G[0, -1, -1, 0, y])/4 + (755*Pi^2*G[0, -1, 0, -1, y])/4 -
     (1203*Pi^2*G[0, -1, 0, 0, y])/8 + (923*Pi^2*G[0, 0, -1, -1, y])/4 -
     (2645*Pi^2*G[0, 0, -1, 0, y])/12 - (1179*Pi^2*G[0, 0, 0, -1, y])/4 +
     (837*Pi^2*G[0, 0, 0, 0, y])/4 + (47*G[-1, -1, -1, -1, 0, 0, y])/2 -
     105*G[-1, -1, -1, 0, 0, 0, y] - (203*G[-1, -1, 0, -1, 0, 0, y])/2 +
     (621*G[-1, -1, 0, 0, 0, 0, y])/2 - (371*G[-1, 0, -1, -1, 0, 0, y])/2 +
     357*G[-1, 0, -1, 0, 0, 0, y] + (531*G[-1, 0, 0, -1, 0, 0, y])/2 -
     594*G[-1, 0, 0, 0, 0, 0, y] - (471*G[0, -1, -1, -1, 0, 0, y])/2 +
     513*G[0, -1, -1, 0, 0, 0, y] + (755*G[0, -1, 0, -1, 0, 0, y])/2 -
     (1701*G[0, -1, 0, 0, 0, 0, y])/2 + (923*G[0, 0, -1, -1, 0, 0, y])/2 -
     861*G[0, 0, -1, 0, 0, 0, y] - (1179*G[0, 0, 0, -1, 0, 0, y])/2 +
     1215*G[0, 0, 0, 0, 0, 0, y] - (703*Pi^2*G[-1, y]*Zeta[3])/24 +
     93*Pi^2*G[0, y]*Zeta[3] + (47*G[-1, -1, -1, y]*Zeta[3])/2 +
     (149*G[-1, -1, 0, y]*Zeta[3])/2 - (371*G[-1, 0, -1, y]*Zeta[3])/2 -
     137*G[-1, 0, 0, y]*Zeta[3] - (471*G[0, -1, -1, y]*Zeta[3])/2 -
     (13*G[0, -1, 0, y]*Zeta[3])/2 + (923*G[0, 0, -1, y]*Zeta[3])/2 -
     (9901*Zeta[3]^2)/72 + (163*G[-1, y]*Zeta[5])/2 - 82*G[0, y]*Zeta[5]),
 g[26] -> -4/9 + (13*Pi^2*\[Epsilon]^2)/36 + (\[Epsilon]*G[0, y])/2 +
   \[Epsilon]^3*((9*Pi^2*G[-1, y])/4 - (15*Pi^2*G[0, y])/8 +
     (9*G[-1, 0, 0, y])/2 - (9*G[0, 0, 0, y])/2 - (71*Zeta[3])/18) +
   \[Epsilon]^4*((61*Pi^4)/720 + (21*Pi^2*G[-1, -1, y])/4 -
     (25*Pi^2*G[-1, 0, y])/4 - (21*Pi^2*G[0, -1, y])/4 +
     (25*Pi^2*G[0, 0, y])/4 + (21*G[-1, -1, 0, 0, y])/2 -
     27*G[-1, 0, 0, 0, y] - (21*G[0, -1, 0, 0, y])/2 +
     27*G[0, 0, 0, 0, y] + (21*G[-1, y]*Zeta[3])/2 - 2*G[0, y]*Zeta[3]) +
   \[Epsilon]^5*((337*Pi^4*G[-1, y])/240 - (1217*Pi^4*G[0, y])/960 +
     (33*Pi^2*G[-1, -1, -1, y])/4 - (53*Pi^2*G[-1, -1, 0, y])/4 -
     (93*Pi^2*G[-1, 0, -1, y])/4 + (165*Pi^2*G[-1, 0, 0, y])/8 -
     (33*Pi^2*G[0, -1, -1, y])/4 + (53*Pi^2*G[0, -1, 0, y])/4 +
     (93*Pi^2*G[0, 0, -1, y])/4 - (165*Pi^2*G[0, 0, 0, y])/8 +
     (33*G[-1, -1, -1, 0, 0, y])/2 - 63*G[-1, -1, 0, 0, 0, y] -
     (93*G[-1, 0, -1, 0, 0, y])/2 + (243*G[-1, 0, 0, 0, 0, y])/2 -
     (33*G[0, -1, -1, 0, 0, y])/2 + 63*G[0, -1, 0, 0, 0, y] +
     (93*G[0, 0, -1, 0, 0, y])/2 - (243*G[0, 0, 0, 0, 0, y])/2 -
     (859*Pi^2*Zeta[3])/72 + (33*G[-1, -1, y]*Zeta[3])/2 +
     (27*G[-1, 0, y]*Zeta[3])/2 - (33*G[0, -1, y]*Zeta[3])/2 -
     (27*G[0, 0, y]*Zeta[3])/2 - (1457*Zeta[5])/30) +
   \[Epsilon]^6*((2029*Pi^6)/217728 + (287*Pi^4*G[-1, -1, y])/80 -
     (311*Pi^4*G[-1, 0, y])/80 - (287*Pi^4*G[0, -1, y])/80 +
     (311*Pi^4*G[0, 0, y])/80 + (45*Pi^2*G[-1, -1, -1, -1, y])/4 -
     (81*Pi^2*G[-1, -1, -1, 0, y])/4 - (177*Pi^2*G[-1, -1, 0, -1, y])/4 +
     (353*Pi^2*G[-1, -1, 0, 0, y])/8 - (249*Pi^2*G[-1, 0, -1, -1, y])/4 +
     (269*Pi^2*G[-1, 0, -1, 0, y])/4 + (377*Pi^2*G[-1, 0, 0, -1, y])/4 -
     (135*Pi^2*G[-1, 0, 0, 0, y])/2 - (45*Pi^2*G[0, -1, -1, -1, y])/4 +
     (81*Pi^2*G[0, -1, -1, 0, y])/4 + (177*Pi^2*G[0, -1, 0, -1, y])/4 -
     (353*Pi^2*G[0, -1, 0, 0, y])/8 + (249*Pi^2*G[0, 0, -1, -1, y])/4 -
     (269*Pi^2*G[0, 0, -1, 0, y])/4 - (377*Pi^2*G[0, 0, 0, -1, y])/4 +
     (135*Pi^2*G[0, 0, 0, 0, y])/2 + (45*G[-1, -1, -1, -1, 0, 0, y])/2 -
     99*G[-1, -1, -1, 0, 0, 0, y] - (177*G[-1, -1, 0, -1, 0, 0, y])/2 +
     (567*G[-1, -1, 0, 0, 0, 0, y])/2 - (249*G[-1, 0, -1, -1, 0, 0, y])/2 +
     279*G[-1, 0, -1, 0, 0, 0, y] + (377*G[-1, 0, 0, -1, 0, 0, y])/2 -
     486*G[-1, 0, 0, 0, 0, 0, y] - (45*G[0, -1, -1, -1, 0, 0, y])/2 +
     99*G[0, -1, -1, 0, 0, 0, y] + (177*G[0, -1, 0, -1, 0, 0, y])/2 -
     (567*G[0, -1, 0, 0, 0, 0, y])/2 + (249*G[0, 0, -1, -1, 0, 0, y])/2 -
     279*G[0, 0, -1, 0, 0, 0, y] - (377*G[0, 0, 0, -1, 0, 0, y])/2 +
     486*G[0, 0, 0, 0, 0, 0, y] - (255*Pi^2*G[-1, y]*Zeta[3])/8 +
     (97*Pi^2*G[0, y]*Zeta[3])/4 + (45*G[-1, -1, -1, y]*Zeta[3])/2 +
     (111*G[-1, -1, 0, y]*Zeta[3])/2 - (249*G[-1, 0, -1, y]*Zeta[3])/2 -
     99*G[-1, 0, 0, y]*Zeta[3] - (45*G[0, -1, -1, y]*Zeta[3])/2 -
     (111*G[0, -1, 0, y]*Zeta[3])/2 + (249*G[0, 0, -1, y]*Zeta[3])/2 +
     99*G[0, 0, 0, y]*Zeta[3] + (275*Zeta[3]^2)/18 -
     (15*G[-1, y]*Zeta[5])/2 + (351*G[0, y]*Zeta[5])/5)}

